Monotones from multi-invariants: the Coxeter classification

Multi-invariants are multiplicative polynomial invariants of multipartite pure states under local unitaries. They yield entanglement monotones when their contraction graphs satisfy edge-convexity. We classify all connected edge-convex multi-invariants. Up to duplication of entire edge-colour families, their contraction graphs are precisely the standard edge-labelled Cayley graphs of finite Coxeter systems. Necessity follows by identifying edge-reflecting graphs with Coxeter Cayley graphs. For sufficiency, we prove vertex-convexity of parabolic quotients and lift their matrices by induction. This covers all classical and exceptional families. For the largest quotients, $E_8/D_7$ and $H_4/A_3$, wall symmetry reduces the matrices to exact positivity tests over $\mathbb Q$ and $\mathbb Q(\sqrt5)$.

==> anc/ANCILLARY_CERTIFICATES.md <==
# Exact ancillary certificates

Run the commands below from the manuscript directory. All mathematical
acceptance tests use exact arithmetic. The small-quotient, E8, compact-H4,
and H4 residual-bound verifiers use only the Python standard library.
Full H4 block reconstruction additionally requires NumPy to propose basis
columns and print diagnostic eigenvalues; exact Gram-matrix tests subsequently
verify the independence of the proposed columns.

## Small exceptional quotients

```text
python3 notes/verify_small_quotients.py
```

This reconstructs E6/D5, E7/E6, E7/D6, E8/E7, both F4/B3 embeddings,
H3/I2(5), H3/A2, and H4/H3. It checks normalization for every ordered
pair of distinct quotient vertices and exact positive semidefiniteness
on a representative of each wall type. Geometry is computed over the
rationals or Q(phi); the wall matrices have rational entries.

SHA-256:

```text
894a6e3cd322bf3e1db309f49cf62f29f33da0a54b1b7d1a0e1ea7924d097fe9  notes/verify_small_quotients.py
```

## E8/D7

Run

```text
python3 notes/e8_d7_exact_certificate.py
```

The script reconstructs the 2160-point norm-four shell of the E8 lattice, the
702-point positive side, the nine pair-orbit normalization equations, the
W(E7)-equitable quotients, and all five scalar and five two-dimensional
positivity tests over the rational numbers.

SHA-256:

```text
d01036af22c61306c76d825bfa00d6d5dc84c84320b07ce015d039c045557ec1  notes/e8_d7_exact_certificate.py
```

## H4/A3

Run

```text
python3 h4_a3_commutant_blocks.py --verify-compact h4_a3_commutant_blocks_integer.json
```

This compact check verifies the nine stored restricted quadratic forms by
exact LDL-transpose elimination over Q(sqrt(5)). It does not reconstruct
the geometry or establish that the stored forms come from the quotient
matrix. The file
`h4_a3_certificate_data.json` records the Gram classes, normalization matrix,
and coefficients independently of the compact block file.

SHA-256:

```text
80979866e3f55fd01a07031eb6cf49adaeb7db565efa76f8551b4bb100ffeb22  h4_a3_commutant_blocks.py
8b540dab2bc7c5c63357c9da5f97b1cb91f31f317b299179aa3a61c29f66148b  h4_a3_commutant_blocks_integer.json
dcc12b81556d041c3d27ecb8924e5e00208e517830315931a7e67d1405ed59c9  h4_a3_certificate_data.json
```

### End-to-end reconstruction and independent positivity check

```text
python3 h4_a3_exact_certificate.py --verify-cholesky h4_a3_dyadic_cholesky.json
```

This command reconstructs the 600-point quotient, its 270-point positive
side, the 317 Gram classes, all 35 distinct-pair normalization rows, and the
exact projected coefficient vector. It verifies Nc=1 and checks the saved
dyadic factor against the reconstructed matrix using an exact rational
residual bound. No floating-point positivity decision is used.

To reconstruct the representation-theoretic blocks as well, use a fresh
output directory so that the supplied data remain unchanged:

```text
mkdir -p /tmp/h4-block-reconstruction
python3 h4_a3_commutant_blocks.py \
  --output /tmp/h4-block-reconstruction/blocks.json \
  --compact-output /tmp/h4-block-reconstruction/compact.json
```

This requires NumPy. It reconstructs Q, the wall-group character projections,
the fixed-line subspaces, and the restricted quadratic forms. Exact
Gram-matrix and restricted-form LDL tests verify independence and positivity.
The stored forms use nonorthonormal bases. Their compact integer versions
are multiplied by the common denominator D_Q; the compact verifier removes
this factor from the pivots before checking the bounds in the paper.

The saved dyadic factor has SHA-256 digest
`c00cb3cee487897ab2d706ebedb724e63f695e522e4ade98b0bb09afa4e5705f`.
Floating-point eigenvalues printed by any script are diagnostic only.


==> anc/README.txt <==
Ancillary files for "Monotones from multi-invariants: the Coxeter classification"

Run the commands in ANCILLARY_CERTIFICATES.md from this directory (anc/).
The file names and relative paths cited in the manuscript are relative to
this ancillary directory. The scripts, data, and verification manifest are
unchanged from the manuscript distribution.


==> anc/h4_a3_certificate_data.json <==
{"metadata":{"quotient_size":600,"root_count":120,"positive_side_size":270,"wall_group_order":120,"true_symmetric_orbital_count":393,"gram_invariant_class_count":317,"global_pair_orbit_count":36,"separated_pair_orbit_count":35,"N_rank":35,"nonzero_coefficient_count":304,"strict_diagonal_dominance":false,"minimum_diagonal_dominance_margin":[-468568647221773,44757528987600],"numerical":{"lambda_min":0.32718697156493737,"lambda_max":11.202917610853575,"negative_count":0,"near_zero_count":0},"pair_representatives":[[0,1],[0,3],[0,13],[0,26],[0,40],[0,50],[0,63],[0,76],[0,96],[0,111],[0,121],[0,133],[0,160],[0,174],[0,188],[0,206],[0,236],[0,259],[0,277],[0,311],[0,327],[0,358],[0,371],[0,388],[0,400],[0,435],[0,445],[0,461],[0,495],[0,516],[0,527],[0,543],[0,579],[0,593],[0,599]],"pair_orbit_sizes":[1200,3600,7200,3600,7200,1200,7200,7200,2400,7200,3600,7200,7200,1200,7200,7200,14400,1800,7200,7200,7200,7200,1200,3600,7200,7200,2400,7200,7200,1200,3600,7200,3600,1200,300]},"orbitals":[{"id":0,"representative":[0,0],"gram_label":[[[5,-3],[5,-3]],[20,-12]],"ordered_size":20,"diagonal":true,"coefficient":[1,1]},{"id":1,"representative":[0,1],"gram_label":[[[-3,2],[5,-3]],[-14,9]],"ordered_size":120,"diagonal":false,"coefficient":[0,1]},{"id":2,"representative":[0,4],"gram_label":[[[2,-1],[5,-3]],[7,-4]],"ordered_size":240,"diagonal":false,"coefficient":[1,6]},{"id":3,"representative":[0,9],"gram_label":[[[-3,2],[5,-3]],[-6,4]],"ordered_size":240,"diagonal":false,"coefficient":[0,1]},{"id":4,"representative":[0,13],"gram_label":[[[-1,1],[5,-3]],[-6,4]],"ordered_size":240,"diagonal":false,"coefficient":[1,10]},{"id":5,"representative":[0,18],"gram_label":[[[5,-3],[5,-3]],[15,-9]],"ordered_size":60,"diagonal":false,"coefficient":[1,12]},{"id":6,"representative":[0,23],"gram_label":[[[4,-2],[5,-3]],[15,-9]],"ordered_size":120,"diagonal":false,"coefficient":[1,13]},{"id":7,"representative":[0,25],"gram_label":[[[2,-1],[5,-3]],[2,-1]],"ordered_size":240,"diagonal":false,"coefficient":[1,13]},{"id":8,"representative":[0,28],"gram_label":[[[-1,1],[5,-3]],[2,-1]],"ordered_size":240,"diagonal":false,"coefficient":[2,25]},{"id":9,"representative":[0,32],"gram_label":[[[-3,2],[5,-3]],[-11,7]],"ordered_size":360,"diagonal":false,"coefficient":[1,15]},{"id":10,"representative":[0,37],"gram_label":[[[-4,3],[5,-3]],[-19,12]],"ordered_size":40,"diagonal":false,"coefficient":[1,25]},{"id":11,"representative":[0,44],"gram_label":[[[-1,1],[5,-3]],[-11,7]],"ordered_size":120,"diagonal":false,"coefficient":[1,17]},{"id":12,"representative":[0,48],"gram_label":[[[2,-1],[5,-3]],[10,-6]],"ordered_size":360,"diagonal":false,"coefficient":[1,17]},{"id":13,"representative":[0,49],"gram_label":[[[-4,3],[5,-3]],[-11,7]],"ordered_size":120,"diagonal":false,"coefficient":[0,1]},{"id":14,"representative":[0,55],"gram_label":[[[4,-2],[5,-3]],[10,-6]],"ordered_size":240,"diagonal":false,"coefficient":[1,18]},{"id":15,"representative":[0,65],"gram_label":[[[5,-3],[5,-3]],[18,-11]],"ordered_size":120,"diagonal":false,"coefficient":[1,18]},{"id":16,"representative":[0,68],"gram_label":[[[-1,1],[5,-3]],[-3,2]],"ordered_size":240,"diagonal":false,"coefficient":[1,20]},{"id":17,"representative":[0,74],"gram_label":[[[1,0],[5,-3]],[10,-6]],"ordered_size":40,"diagonal":false,"coefficient":[1,20]},{"id":18,"representative":[0,77],"gram_label":[[[-3,2],[5,-3]],[-16,10]],"ordered_size":240,"diagonal":false,"coefficient":[1,20]},{"id":19,"representative":[0,79],"gram_label":[[[1,0],[5,-3]],[-3,2]],"ordered_size":120,"diagonal":false,"coefficient":[1,21]},{"id":20,"representative":[0,82],"gram_label":[[[4,-2],[5,-3]],[18,-11]],"ordered_size":120,"diagonal":false,"coefficient":[1,21]},{"id":21,"representative":[0,88],"gram_label":[[[-4,3],[5,-3]],[-16,10]],"ordered_size":240,"diagonal":false,"coefficient":[1,22]},{"id":22,"representative":[0,91],"gram_label":[[[2,-1],[5,-3]],[5,-3]],"ordered_size":120,"diagonal":false,"coefficient":[1,21]},{"id":23,"representative":[0,98],"gram_label":[[[-3,2],[5,-3]],[-8,5]],"ordered_size":240,"diagonal":false,"coefficient":[1,22]},{"id":24,"representative":[0,101],"gram_label":[[[1,0],[5,-3]],[5,-3]],"ordered_size":240,"diagonal":false,"coefficient":[9,166]},{"id":25,"representative":[0,107],"gram_label":[[[-1,1],[5,-3]],[-8,5]],"ordered_size":360,"diagonal":false,"coefficient":[1,249]},{"id":26,"representative":[0,114],"gram_label":[[[2,-1],[5,-3]],[13,-8]],"ordered_size":240,"diagonal":false,"coefficient":[9,166]},{"id":27,"representative":[0,120],"gram_label":[[[4,-2],[5,-3]],[13,-8]],"ordered_size":240,"diagonal":false,"coefficient":[1,26]},{"id":28,"representative":[0,128],"gram_label":[[[2,-1],[5,-3]],[0,0]],"ordered_size":240,"diagonal":false,"coefficient":[1,26]},{"id":29,"representative":[0,135],"gram_label":[[[-1,1],[5,-3]],[0,0]],"ordered_size":360,"diagonal":false,"coefficient":[1,28]},{"id":30,"representative":[0,142],"gram_label":[[[1,0],[5,-3]],[0,0]],"ordered_size":240,"diagonal":false,"coefficient":[19,470]},{"id":31,"representative":[0,148],"gram_label":[[[-3,2],[5,-3]],[-13,8]],"ordered_size":240,"diagonal":false,"coefficient":[1,28]},{"id":32,"representative":[0,156],"gram_label":[[[-4,3],[5,-3]],[-13,8]],"ordered_size":240,"diagonal":false,"coefficient":[1,30]},{"id":33,"representative":[0,162],"gram_label":[[[2,-1],[5,-3]],[8,-5]],"ordered_size":120,"diagonal":false,"coefficient":[-6,235]},{"id":34,"representative":[0,167],"gram_label":[[[-3,2],[5,-3]],[-5,3]],"ordered_size":240,"diagonal":false,"coefficient":[1,30]},{"id":35,"representative":[0,169],"gram_label":[[[4,-2],[5,-3]],[8,-5]],"ordered_size":120,"diagonal":false,"coefficient":[1,32]},{"id":36,"representative":[0,174],"gram_label":[[[1,0],[5,-3]],[8,-5]],"ordered_size":120,"diagonal":false,"coefficient":[1,32]},{"id":37,"representative":[0,177],"gram_label":[[[-1,1],[5,-3]],[-5,3]],"ordered_size":240,"diagonal":false,"coefficient":[1,32]},{"id":38,"representative":[0,180],"gram_label":[[[5,-3],[5,-3]],[16,-10]],"ordered_size":120,"diagonal":false,"coefficient":[1,32]},{"id":39,"representative":[0,191],"gram_label":[[[4,-2],[5,-3]],[16,-10]],"ordered_size":240,"diagonal":false,"coefficient":[11,368]},{"id":40,"representative":[0,195],"gram_label":[[[1,0],[5,-3]],[-5,3]],"ordered_size":40,"diagonal":false,"coefficient":[5,184]},{"id":41,"representative":[0,200],"gram_label":[[[2,-1],[5,-3]],[3,-2]],"ordered_size":360,"diagonal":false,"coefficient":[2,69]},{"id":42,"representative":[0,203],"gram_label":[[[-4,3],[5,-3]],[-18,11]],"ordered_size":120,"diagonal":false,"coefficient":[1,36]},{"id":43,"representative":[0,209],"gram_label":[[[-1,1],[5,-3]],[3,-2]],"ordered_size":120,"diagonal":false,"coefficient":[1,36]},{"id":44,"representative":[0,212],"gram_label":[[[-3,2],[5,-3]],[-10,6]],"ordered_size":360,"diagonal":false,"coefficient":[1,36]},{"id":45,"representative":[0,221],"gram_label":[[[-1,1],[5,-3]],[-10,6]],"ordered_size":240,"diagonal":false,"coefficient":[1,38]},{"id":46,"representative":[0,226],"gram_label":[[[2,-1],[5,-3]],[11,-7]],"ordered_size":240,"diagonal":false,"coefficient":[1,38]},{"id":47,"representative":[0,232],"gram_label":[[[-4,3],[5,-3]],[-10,6]],"ordered_size":40,"diagonal":false,"coefficient":[0,1]},{"id":48,"representative":[0,238],"gram_label":[[[4,-2],[5,-3]],[11,-7]],"ordered_size":120,"diagonal":false,"coefficient":[1,40]},{"id":49,"representative":[0,243],"gram_label":[[[5,-3],[5,-3]],[19,-12]],"ordered_size":60,"diagonal":false,"coefficient":[1,40]},{"id":50,"representative":[0,245],"gram_label":[[[-1,1],[5,-3]],[-2,1]],"ordered_size":240,"diagonal":false,"coefficient":[1,42]},{"id":51,"representative":[0,250],"gram_label":[[[-3,2],[5,-3]],[-15,9]],"ordered_size":240,"diagonal":false,"coefficient":[1,42]},{"id":52,"representative":[0,259],"gram_label":[[[2,-1],[5,-3]],[6,-4]],"ordered_size":240,"diagonal":false,"coefficient":[1,46]},{"id":53,"representative":[0,266],"gram_label":[[[-3,2],[5,-3]],[-7,4]],"ordered_size":120,"diagonal":false,"coefficient":[1,50]},{"id":54,"representative":[0,269],"gram_label":[[[5,-3],[5,-3]],[14,-9]],"ordered_size":20,"diagonal":false,"coefficient":[1,54]},{"id":55,"representative":[1,1],"gram_label":[[[-3,2],[-3,2]],[20,-12]],"ordered_size":60,"diagonal":true,"coefficient":[1,1]},{"id":56,"representative":[1,2],"gram_label":[[[-3,2],[-3,2]],[7,-4]],"ordered_size":240,"diagonal":false,"coefficient":[1,6]},{"id":57,"representative":[1,4],"gram_label":[[[-3,2],[2,-1]],[-14,9]],"ordered_size":240,"diagonal":false,"coefficient":[1,6]},{"id":58,"representative":[1,5],"gram_label":[[[-3,2],[2,-1]],[7,-4]],"ordered_size":240,"diagonal":false,"coefficient":[0,1]},{"id":59,"representative":[1,8],"gram_label":[[[-3,2],[2,-1]],[-6,4]],"ordered_size":480,"diagonal":false,"coefficient":[1,10]},{"id":60,"representative":[1,11],"gram_label":[[[-3,2],[-3,2]],[-6,4]],"ordered_size":120,"diagonal":false,"coefficient":[1,12]},{"id":61,"representative":[1,13],"gram_label":[[[-3,2],[-1,1]],[7,-4]],"ordered_size":240,"diagonal":false,"coefficient":[1,10]},{"id":62,"representative":[1,15],"gram_label":[[[-3,2],[-3,2]],[2,-1]],"ordered_size":240,"diagonal":false,"coefficient":[1,13]},{"id":63,"representative":[1,17],"gram_label":[[[-3,2],[-1,1]],[-6,4]],"ordered_size":480,"diagonal":false,"coefficient":[1,13]},{"id":64,"representative":[1,20],"gram_label":[[[-3,2],[-1,1]],[15,-9]],"ordered_size":360,"diagonal":false,"coefficient":[1,15]},{"id":65,"representative":[1,23],"gram_label":[[[-3,2],[4,-2]],[-6,4]],"ordered_size":240,"diagonal":false,"coefficient":[2,25]},{"id":66,"representative":[1,30],"gram_label":[[[-3,2],[2,-1]],[2,-1]],"ordered_size":480,"diagonal":false,"coefficient":[3,50]},{"id":67,"representative":[1,31],"gram_label":[[[-3,2],[4,-2]],[-19,12]],"ordered_size":120,"diagonal":false,"coefficient":[1,17]},{"id":68,"representative":[1,32],"gram_label":[[[-3,2],[-3,2]],[15,-9]],"ordered_size":120,"diagonal":false,"coefficient":[1,10]},{"id":69,"representative":[1,34],"gram_label":[[[-3,2],[-1,1]],[2,-1]],"ordered_size":240,"diagonal":false,"coefficient":[1,17]},{"id":70,"representative":[1,35],"gram_label":[[[-3,2],[2,-1]],[10,-6]],"ordered_size":360,"diagonal":false,"coefficient":[0,1]},{"id":71,"representative":[1,37],"gram_label":[[[-4,3],[-3,2]],[15,-9]],"ordered_size":120,"diagonal":false,"coefficient":[1,17]},{"id":72,"representative":[1,39],"gram_label":[[[-3,2],[-3,2]],[10,-6]],"ordered_size":240,"diagonal":false,"coefficient":[1,17]},{"id":73,"representative":[1,40],"gram_label":[[[-3,2],[-1,1]],[-11,7]],"ordered_size":480,"diagonal":false,"coefficient":[1,18]},{"id":74,"representative":[1,45],"gram_label":[[[-3,2],[-3,2]],[-3,2]],"ordered_size":240,"diagonal":false,"coefficient":[1,18]},{"id":75,"representative":[1,49],"gram_label":[[[-4,3],[-3,2]],[2,-1]],"ordered_size":240,"diagonal":false,"coefficient":[1,18]},{"id":76,"representative":[1,51],"gram_label":[[[-3,2],[2,-1]],[-19,12]],"ordered_size":120,"diagonal":false,"coefficient":[1,13]},{"id":77,"representative":[1,52],"gram_label":[[[-3,2],[-1,1]],[10,-6]],"ordered_size":480,"diagonal":false,"coefficient":[1,20]},{"id":78,"representative":[1,54],"gram_label":[[[-3,2],[2,-1]],[-11,7]],"ordered_size":240,"diagonal":false,"coefficient":[1,17]},{"id":79,"representative":[1,55],"gram_label":[[[-3,2],[4,-2]],[2,-1]],"ordered_size":240,"diagonal":false,"coefficient":[0,1]},{"id":80,"representative":[1,58],"gram_label":[[[-3,2],[-3,2]],[18,-11]],"ordered_size":180,"diagonal":false,"coefficient":[1,20]},{"id":81,"representative":[1,59],"gram_label":[[[-3,2],[2,-1]],[-3,2]],"ordered_size":240,"diagonal":false,"coefficient":[1,20]},{"id":82,"representative":[1,61],"gram_label":[[[-3,2],[4,-2]],[-11,7]],"ordered_size":360,"diagonal":false,"coefficient":[1,20]},{"id":83,"representative":[1,64],"gram_label":[[[-3,2],[2,-1]],[-16,10]],"ordered_size":480,"diagonal":false,"coefficient":[1,21]},{"id":84,"representative":[1,66],"gram_label":[[[-4,3],[-3,2]],[10,-6]],"ordered_size":360,"diagonal":false,"coefficient":[1,21]},{"id":85,"representative":[1,71],"gram_label":[[[-3,2],[4,-2]],[-3,2]],"ordered_size":240,"diagonal":false,"coefficient":[1,22]},{"id":86,"representative":[1,74],"gram_label":[[[-3,2],[1,0]],[-11,7]],"ordered_size":120,"diagonal":false,"coefficient":[1,21]},{"id":87,"representative":[1,79],"gram_label":[[[-3,2],[1,0]],[10,-6]],"ordered_size":240,"diagonal":false,"coefficient":[1,22]},{"id":88,"representative":[1,84],"gram_label":[[[-3,2],[-1,1]],[5,-3]],"ordered_size":720,"diagonal":false,"coefficient":[9,166]},{"id":89,"representative":[1,90],"gram_label":[[[-3,2],[4,-2]],[-16,10]],"ordered_size":480,"diagonal":false,"coefficient":[9,166]},{"id":90,"representative":[1,94],"gram_label":[[[-3,2],[-3,2]],[13,-8]],"ordered_size":360,"diagonal":false,"coefficient":[1,249]},{"id":91,"representative":[1,96],"gram_label":[[[-3,2],[1,0]],[-3,2]],"ordered_size":360,"diagonal":false,"coefficient":[1,249]},{"id":92,"representative":[1,97],"gram_label":[[[-4,3],[-3,2]],[18,-11]],"ordered_size":240,"diagonal":false,"coefficient":[9,166]},{"id":93,"representative":[1,100],"gram_label":[[[-3,2],[2,-1]],[-8,5]],"ordered_size":480,"diagonal":false,"coefficient":[9,166]},{"id":94,"representative":[1,103],"gram_label":[[[-4,3],[-3,2]],[5,-3]],"ordered_size":240,"diagonal":false,"coefficient":[1,26]},{"id":95,"representative":[1,107],"gram_label":[[[-3,2],[-1,1]],[18,-11]],"ordered_size":240,"diagonal":false,"coefficient":[1,22]},{"id":96,"representative":[1,110],"gram_label":[[[-3,2],[1,0]],[-16,10]],"ordered_size":240,"diagonal":false,"coefficient":[1,26]},{"id":97,"representative":[1,112],"gram_label":[[[-3,2],[-1,1]],[-3,2]],"ordered_size":120,"diagonal":false,"coefficient":[1,21]},{"id":98,"representative":[1,113],"gram_label":[[[-3,2],[-3,2]],[0,0]],"ordered_size":360,"diagonal":false,"coefficient":[1,26]},{"id":99,"representative":[1,118],"gram_label":[[[-3,2],[1,0]],[5,-3]],"ordered_size":240,"diagonal":false,"coefficient":[1,28]},{"id":100,"representative":[1,121],"gram_label":[[[-3,2],[-1,1]],[13,-8]],"ordered_size":240,"diagonal":false,"coefficient":[1,28]},{"id":101,"representative":[1,125],"gram_label":[[[-3,2],[-1,1]],[0,0]],"ordered_size":720,"diagonal":false,"coefficient":[13,705]},{"id":102,"representative":[1,128],"gram_label":[[[-3,2],[2,-1]],[5,-3]],"ordered_size":240,"diagonal":false,"coefficient":[1,22]},{"id":103,"representative":[1,130],"gram_label":[[[-3,2],[4,-2]],[-8,5]],"ordered_size":240,"diagonal":false,"coefficient":[1,28]},{"id":104,"representative":[1,132],"gram_label":[[[-3,2],[2,-1]],[-13,8]],"ordered_size":240,"diagonal":false,"coefficient":[19,470]},{"id":105,"representative":[1,137],"gram_label":[[[-3,2],[2,-1]],[0,0]],"ordered_size":480,"diagonal":false,"coefficient":[1,28]},{"id":106,"representative":[1,138],"gram_label":[[[-3,2],[4,-2]],[0,0]],"ordered_size":480,"diagonal":false,"coefficient":[1,30]},{"id":107,"representative":[1,140],"gram_label":[[[-3,2],[-1,1]],[-8,5]],"ordered_size":240,"diagonal":false,"coefficient":[1,26]},{"id":108,"representative":[1,142],"gram_label":[[[-3,2],[1,0]],[-8,5]],"ordered_size":240,"diagonal":false,"coefficient":[19,470]},{"id":109,"representative":[1,145],"gram_label":[[[-3,2],[2,-1]],[8,-5]],"ordered_size":480,"diagonal":false,"coefficient":[1,30]},{"id":110,"representative":[1,150],"gram_label":[[[-3,2],[1,0]],[13,-8]],"ordered_size":240,"diagonal":false,"coefficient":[1,30]},{"id":111,"representative":[1,152],"gram_label":[[[-3,2],[-1,1]],[-13,8]],"ordered_size":240,"diagonal":false,"coefficient":[1,32]},{"id":112,"representative":[1,156],"gram_label":[[[-4,3],[-3,2]],[13,-8]],"ordered_size":240,"diagonal":false,"coefficient":[19,470]},{"id":113,"representative":[1,158],"gram_label":[[[-3,2],[-1,1]],[8,-5]],"ordered_size":120,"diagonal":false,"coefficient":[1,32]},{"id":114,"representative":[1,160],"gram_label":[[[-3,2],[1,0]],[0,0]],"ordered_size":360,"diagonal":false,"coefficient":[1,32]},{"id":115,"representative":[1,163],"gram_label":[[[-4,3],[-3,2]],[0,0]],"ordered_size":240,"diagonal":false,"coefficient":[1,32]},{"id":116,"representative":[1,166],"gram_label":[[[-3,2],[-3,2]],[16,-10]],"ordered_size":240,"diagonal":false,"coefficient":[1,32]},{"id":117,"representative":[1,173],"gram_label":[[[-4,3],[-3,2]],[8,-5]],"ordered_size":360,"diagonal":false,"coefficient":[2,69]},{"id":118,"representative":[1,175],"gram_label":[[[-3,2],[-3,2]],[-5,3]],"ordered_size":180,"diagonal":false,"coefficient":[1,32]},{"id":119,"representative":[1,179],"gram_label":[[[-3,2],[2,-1]],[-18,11]],"ordered_size":360,"diagonal":false,"coefficient":[2,69]},{"id":120,"representative":[1,182],"gram_label":[[[-3,2],[1,0]],[-13,8]],"ordered_size":240,"diagonal":false,"coefficient":[11,368]},{"id":121,"representative":[1,184],"gram_label":[[[-3,2],[-3,2]],[3,-2]],"ordered_size":240,"diagonal":false,"coefficient":[11,368]},{"id":122,"representative":[1,186],"gram_label":[[[-3,2],[-1,1]],[-5,3]],"ordered_size":480,"diagonal":false,"coefficient":[21,736]},{"id":123,"representative":[1,187],"gram_label":[[[-3,2],[4,-2]],[-5,3]],"ordered_size":360,"diagonal":false,"coefficient":[1,36]},{"id":124,"representative":[1,191],"gram_label":[[[-3,2],[4,-2]],[-13,8]],"ordered_size":240,"diagonal":false,"coefficient":[1,32]},{"id":125,"representative":[1,193],"gram_label":[[[-3,2],[-1,1]],[16,-10]],"ordered_size":480,"diagonal":false,"coefficient":[1,36]},{"id":126,"representative":[1,195],"gram_label":[[[-3,2],[1,0]],[8,-5]],"ordered_size":120,"diagonal":false,"coefficient":[1,36]},{"id":127,"representative":[1,202],"gram_label":[[[-3,2],[2,-1]],[-5,3]],"ordered_size":240,"diagonal":false,"coefficient":[1,32]},{"id":128,"representative":[1,205],"gram_label":[[[-3,2],[4,-2]],[-18,11]],"ordered_size":240,"diagonal":false,"coefficient":[1,38]},{"id":129,"representative":[1,208],"gram_label":[[[-3,2],[2,-1]],[3,-2]],"ordered_size":240,"diagonal":false,"coefficient":[1,36]},{"id":130,"representative":[1,211],"gram_label":[[[-4,3],[-3,2]],[16,-10]],"ordered_size":240,"diagonal":false,"coefficient":[1,38]},{"id":131,"representative":[1,214],"gram_label":[[[-3,2],[2,-1]],[-10,6]],"ordered_size":480,"diagonal":false,"coefficient":[1,38]},{"id":132,"representative":[1,218],"gram_label":[[[-3,2],[2,-1]],[11,-7]],"ordered_size":120,"diagonal":false,"coefficient":[0,1]},{"id":133,"representative":[1,220],"gram_label":[[[-3,2],[-3,2]],[11,-7]],"ordered_size":240,"diagonal":false,"coefficient":[1,38]},{"id":134,"representative":[1,225],"gram_label":[[[-3,2],[-1,1]],[-10,6]],"ordered_size":360,"diagonal":false,"coefficient":[1,40]},{"id":135,"representative":[1,229],"gram_label":[[[-3,2],[-1,1]],[3,-2]],"ordered_size":240,"diagonal":false,"coefficient":[1,38]},{"id":136,"representative":[1,230],"gram_label":[[[-3,2],[-3,2]],[-2,1]],"ordered_size":120,"diagonal":false,"coefficient":[1,40]},{"id":137,"representative":[1,232],"gram_label":[[[-4,3],[-3,2]],[3,-2]],"ordered_size":120,"diagonal":false,"coefficient":[1,40]},{"id":138,"representative":[1,235],"gram_label":[[[-3,2],[-1,1]],[11,-7]],"ordered_size":480,"diagonal":false,"coefficient":[1,42]},{"id":139,"representative":[1,238],"gram_label":[[[-3,2],[4,-2]],[3,-2]],"ordered_size":120,"diagonal":false,"coefficient":[0,1]},{"id":140,"representative":[1,239],"gram_label":[[[-3,2],[2,-1]],[-2,1]],"ordered_size":480,"diagonal":false,"coefficient":[1,42]},{"id":141,"representative":[1,242],"gram_label":[[[-3,2],[4,-2]],[-10,6]],"ordered_size":240,"diagonal":false,"coefficient":[1,42]},{"id":142,"representative":[1,253],"gram_label":[[[-3,2],[-1,1]],[-2,1]],"ordered_size":240,"diagonal":false,"coefficient":[1,46]},{"id":143,"representative":[1,254],"gram_label":[[[-3,2],[-3,2]],[19,-12]],"ordered_size":120,"diagonal":false,"coefficient":[1,42]},{"id":144,"representative":[1,258],"gram_label":[[[-3,2],[-3,2]],[6,-4]],"ordered_size":240,"diagonal":false,"coefficient":[1,46]},{"id":145,"representative":[1,262],"gram_label":[[[-3,2],[2,-1]],[-15,9]],"ordered_size":240,"diagonal":false,"coefficient":[1,46]},{"id":146,"representative":[1,263],"gram_label":[[[-3,2],[2,-1]],[6,-4]],"ordered_size":240,"diagonal":false,"coefficient":[1,50]},{"id":147,"representative":[1,268],"gram_label":[[[-3,2],[-3,2]],[-7,4]],"ordered_size":60,"diagonal":false,"coefficient":[1,54]},{"id":148,"representative":[4,4],"gram_label":[[[2,-1],[2,-1]],[20,-12]],"ordered_size":60,"diagonal":true,"coefficient":[1,1]},{"id":149,"representative":[4,5],"gram_label":[[[2,-1],[2,-1]],[-14,9]],"ordered_size":60,"diagonal":false,"coefficient":[1,12]},{"id":150,"representative":[4,6],"gram_label":[[[2,-1],[2,-1]],[7,-4]],"ordered_size":120,"diagonal":false,"coefficient":[1,10]},{"id":151,"representative":[4,7],"gram_label":[[[2,-1],[2,-1]],[-6,4]],"ordered_size":240,"diagonal":false,"coefficient":[1,13]},{"id":152,"representative":[4,10],"gram_label":[[[2,-1],[2,-1]],[15,-9]],"ordered_size":240,"diagonal":false,"coefficient":[2,25]},{"id":153,"representative":[4,13],"gram_label":[[[-1,1],[2,-1]],[-14,9]],"ordered_size":120,"diagonal":false,"coefficient":[1,13]},{"id":154,"representative":[4,16],"gram_label":[[[-1,1],[2,-1]],[7,-4]],"ordered_size":360,"diagonal":false,"coefficient":[1,15]},{"id":155,"representative":[4,20],"gram_label":[[[-1,1],[2,-1]],[-6,4]],"ordered_size":480,"diagonal":false,"coefficient":[1,17]},{"id":156,"representative":[4,21],"gram_label":[[[-1,1],[2,-1]],[15,-9]],"ordered_size":240,"diagonal":false,"coefficient":[0,1]},{"id":157,"representative":[4,23],"gram_label":[[[2,-1],[4,-2]],[7,-4]],"ordered_size":120,"diagonal":false,"coefficient":[1,17]},{"id":158,"representative":[4,24],"gram_label":[[[-1,1],[2,-1]],[-19,12]],"ordered_size":240,"diagonal":false,"coefficient":[1,18]},{"id":159,"representative":[4,27],"gram_label":[[[2,-1],[4,-2]],[-6,4]],"ordered_size":240,"diagonal":false,"coefficient":[1,18]},{"id":160,"representative":[4,31],"gram_label":[[[2,-1],[4,-2]],[15,-9]],"ordered_size":240,"diagonal":false,"coefficient":[1,20]},{"id":161,"representative":[4,35],"gram_label":[[[2,-1],[2,-1]],[-11,7]],"ordered_size":240,"diagonal":false,"coefficient":[1,18]},{"id":162,"representative":[4,36],"gram_label":[[[2,-1],[2,-1]],[10,-6]],"ordered_size":120,"diagonal":false,"coefficient":[1,20]},{"id":163,"representative":[4,37],"gram_label":[[[-4,3],[2,-1]],[-6,4]],"ordered_size":240,"diagonal":false,"coefficient":[1,20]},{"id":164,"representative":[4,40],"gram_label":[[[-1,1],[2,-1]],[2,-1]],"ordered_size":240,"diagonal":false,"coefficient":[1,20]},{"id":165,"representative":[4,41],"gram_label":[[[-1,1],[2,-1]],[-11,7]],"ordered_size":240,"diagonal":false,"coefficient":[1,21]},{"id":166,"representative":[4,42],"gram_label":[[[2,-1],[2,-1]],[-3,2]],"ordered_size":240,"diagonal":false,"coefficient":[1,21]},{"id":167,"representative":[4,47],"gram_label":[[[-1,1],[2,-1]],[10,-6]],"ordered_size":480,"diagonal":false,"coefficient":[1,22]},{"id":168,"representative":[4,57],"gram_label":[[[-4,3],[2,-1]],[2,-1]],"ordered_size":240,"diagonal":false,"coefficient":[1,22]},{"id":169,"representative":[4,60],"gram_label":[[[-1,1],[2,-1]],[-3,2]],"ordered_size":480,"diagonal":false,"coefficient":[9,166]},{"id":170,"representative":[4,63],"gram_label":[[[2,-1],[4,-2]],[2,-1]],"ordered_size":240,"diagonal":false,"coefficient":[1,21]},{"id":171,"representative":[4,64],"gram_label":[[[2,-1],[2,-1]],[18,-11]],"ordered_size":120,"diagonal":false,"coefficient":[1,22]},{"id":172,"representative":[4,66],"gram_label":[[[-4,3],[2,-1]],[-11,7]],"ordered_size":360,"diagonal":false,"coefficient":[1,249]},{"id":173,"representative":[4,67],"gram_label":[[[2,-1],[2,-1]],[5,-3]],"ordered_size":360,"diagonal":false,"coefficient":[1,249]},{"id":174,"representative":[4,69],"gram_label":[[[2,-1],[4,-2]],[10,-6]],"ordered_size":480,"diagonal":false,"coefficient":[9,166]},{"id":175,"representative":[4,74],"gram_label":[[[1,0],[2,-1]],[2,-1]],"ordered_size":240,"diagonal":false,"coefficient":[9,166]},{"id":176,"representative":[4,78],"gram_label":[[[2,-1],[4,-2]],[-3,2]],"ordered_size":240,"diagonal":false,"coefficient":[1,26]},{"id":177,"representative":[4,84],"gram_label":[[[-1,1],[2,-1]],[-16,10]],"ordered_size":480,"diagonal":false,"coefficient":[1,26]},{"id":178,"representative":[4,87],"gram_label":[[[1,0],[2,-1]],[-11,7]],"ordered_size":240,"diagonal":false,"coefficient":[1,26]},{"id":179,"representative":[4,92],"gram_label":[[[-1,1],[2,-1]],[5,-3]],"ordered_size":240,"diagonal":false,"coefficient":[1,28]},{"id":180,"representative":[4,96],"gram_label":[[[1,0],[2,-1]],[10,-6]],"ordered_size":360,"diagonal":false,"coefficient":[1,28]},{"id":181,"representative":[4,99],"gram_label":[[[2,-1],[4,-2]],[5,-3]],"ordered_size":240,"diagonal":false,"coefficient":[19,470]},{"id":182,"representative":[4,103],"gram_label":[[[-4,3],[2,-1]],[-3,2]],"ordered_size":120,"diagonal":false,"coefficient":[1,28]},{"id":183,"representative":[4,105],"gram_label":[[[-4,3],[2,-1]],[-16,10]],"ordered_size":240,"diagonal":false,"coefficient":[19,470]},{"id":184,"representative":[4,108],"gram_label":[[[2,-1],[2,-1]],[0,0]],"ordered_size":360,"diagonal":false,"coefficient":[19,470]},{"id":185,"representative":[4,111],"gram_label":[[[-4,3],[2,-1]],[5,-3]],"ordered_size":240,"diagonal":false,"coefficient":[1,30]},{"id":186,"representative":[4,118],"gram_label":[[[1,0],[2,-1]],[-3,2]],"ordered_size":120,"diagonal":false,"coefficient":[-6,235]},{"id":187,"representative":[4,119],"gram_label":[[[1,0],[2,-1]],[18,-11]],"ordered_size":240,"diagonal":false,"coefficient":[1,30]},{"id":188,"representative":[4,125],"gram_label":[[[-1,1],[2,-1]],[13,-8]],"ordered_size":480,"diagonal":false,"coefficient":[1,30]},{"id":189,"representative":[4,126],"gram_label":[[[-1,1],[2,-1]],[-8,5]],"ordered_size":240,"diagonal":false,"coefficient":[19,470]},{"id":190,"representative":[4,127],"gram_label":[[[1,0],[2,-1]],[-16,10]],"ordered_size":240,"diagonal":false,"coefficient":[1,32]},{"id":191,"representative":[4,129],"gram_label":[[[2,-1],[4,-2]],[18,-11]],"ordered_size":120,"diagonal":false,"coefficient":[1,28]},{"id":192,"representative":[4,131],"gram_label":[[[-1,1],[2,-1]],[0,0]],"ordered_size":480,"diagonal":false,"coefficient":[1,32]},{"id":193,"representative":[4,138],"gram_label":[[[2,-1],[4,-2]],[-8,5]],"ordered_size":120,"diagonal":false,"coefficient":[1,32]},{"id":194,"representative":[4,139],"gram_label":[[[2,-1],[4,-2]],[13,-8]],"ordered_size":240,"diagonal":false,"coefficient":[1,32]},{"id":195,"representative":[4,141],"gram_label":[[[2,-1],[2,-1]],[8,-5]],"ordered_size":240,"diagonal":false,"coefficient":[1,32]},{"id":196,"representative":[4,147],"gram_label":[[[2,-1],[4,-2]],[0,0]],"ordered_size":480,"diagonal":false,"coefficient":[11,368]},{"id":197,"representative":[4,151],"gram_label":[[[1,0],[2,-1]],[5,-3]],"ordered_size":120,"diagonal":false,"coefficient":[1,32]},{"id":198,"representative":[4,153],"gram_label":[[[-1,1],[2,-1]],[-13,8]],"ordered_size":480,"diagonal":false,"coefficient":[21,736]},{"id":199,"representative":[4,154],"gram_label":[[[2,-1],[2,-1]],[-5,3]],"ordered_size":120,"diagonal":false,"coefficient":[11,368]},{"id":200,"representative":[4,159],"gram_label":[[[1,0],[2,-1]],[-8,5]],"ordered_size":360,"diagonal":false,"coefficient":[2,69]},{"id":201,"representative":[4,161],"gram_label":[[[-1,1],[2,-1]],[8,-5]],"ordered_size":240,"diagonal":false,"coefficient":[1,36]},{"id":202,"representative":[4,165],"gram_label":[[[-4,3],[2,-1]],[-8,5]],"ordered_size":120,"diagonal":false,"coefficient":[1,32]},{"id":203,"representative":[4,168],"gram_label":[[[1,0],[2,-1]],[13,-8]],"ordered_size":240,"diagonal":false,"coefficient":[1,36]},{"id":204,"representative":[4,170],"gram_label":[[[2,-1],[2,-1]],[-13,8]],"ordered_size":120,"diagonal":false,"coefficient":[1,32]},{"id":205,"representative":[4,171],"gram_label":[[[-4,3],[2,-1]],[0,0]],"ordered_size":360,"diagonal":false,"coefficient":[1,36]},{"id":206,"representative":[4,179],"gram_label":[[[2,-1],[2,-1]],[16,-10]],"ordered_size":240,"diagonal":false,"coefficient":[1,36]},{"id":207,"representative":[4,181],"gram_label":[[[-4,3],[2,-1]],[-13,8]],"ordered_size":240,"diagonal":false,"coefficient":[1,38]},{"id":208,"representative":[4,187],"gram_label":[[[2,-1],[4,-2]],[8,-5]],"ordered_size":240,"diagonal":false,"coefficient":[1,38]},{"id":209,"representative":[4,190],"gram_label":[[[1,0],[2,-1]],[0,0]],"ordered_size":240,"diagonal":false,"coefficient":[1,38]},{"id":210,"representative":[4,194],"gram_label":[[[-1,1],[2,-1]],[16,-10]],"ordered_size":240,"diagonal":false,"coefficient":[0,1]},{"id":211,"representative":[4,201],"gram_label":[[[-1,1],[2,-1]],[-18,11]],"ordered_size":240,"diagonal":false,"coefficient":[1,40]},{"id":212,"representative":[4,207],"gram_label":[[[2,-1],[4,-2]],[-5,3]],"ordered_size":240,"diagonal":false,"coefficient":[1,40]},{"id":213,"representative":[4,213],"gram_label":[[[2,-1],[4,-2]],[16,-10]],"ordered_size":240,"diagonal":false,"coefficient":[1,42]},{"id":214,"representative":[4,216],"gram_label":[[[2,-1],[2,-1]],[-10,6]],"ordered_size":240,"diagonal":false,"coefficient":[1,40]},{"id":215,"representative":[4,217],"gram_label":[[[-1,1],[2,-1]],[-5,3]],"ordered_size":240,"diagonal":false,"coefficient":[1,38]},{"id":216,"representative":[4,219],"gram_label":[[[-4,3],[2,-1]],[-5,3]],"ordered_size":240,"diagonal":false,"coefficient":[1,42]},{"id":217,"representative":[4,222],"gram_label":[[[2,-1],[2,-1]],[11,-7]],"ordered_size":240,"diagonal":false,"coefficient":[1,42]},{"id":218,"representative":[4,225],"gram_label":[[[-1,1],[2,-1]],[3,-2]],"ordered_size":480,"diagonal":false,"coefficient":[1,42]},{"id":219,"representative":[4,241],"gram_label":[[[-1,1],[2,-1]],[-10,6]],"ordered_size":360,"diagonal":false,"coefficient":[1,46]},{"id":220,"representative":[4,244],"gram_label":[[[2,-1],[2,-1]],[-2,1]],"ordered_size":120,"diagonal":false,"coefficient":[1,46]},{"id":221,"representative":[4,246],"gram_label":[[[2,-1],[4,-2]],[3,-2]],"ordered_size":120,"diagonal":false,"coefficient":[1,46]},{"id":222,"representative":[4,256],"gram_label":[[[-1,1],[2,-1]],[11,-7]],"ordered_size":120,"diagonal":false,"coefficient":[1,50]},{"id":223,"representative":[4,264],"gram_label":[[[2,-1],[2,-1]],[19,-12]],"ordered_size":60,"diagonal":false,"coefficient":[1,50]},{"id":224,"representative":[4,265],"gram_label":[[[2,-1],[2,-1]],[-15,9]],"ordered_size":60,"diagonal":false,"coefficient":[1,54]},{"id":225,"representative":[13,13],"gram_label":[[[-1,1],[-1,1]],[20,-12]],"ordered_size":60,"diagonal":true,"coefficient":[1,1]},{"id":226,"representative":[13,16],"gram_label":[[[-1,1],[-1,1]],[-14,9]],"ordered_size":120,"diagonal":false,"coefficient":[1,18]},{"id":227,"representative":[13,17],"gram_label":[[[-1,1],[-1,1]],[7,-4]],"ordered_size":180,"diagonal":false,"coefficient":[1,20]},{"id":228,"representative":[13,20],"gram_label":[[[-1,1],[-1,1]],[-6,4]],"ordered_size":240,"diagonal":false,"coefficient":[1,21]},{"id":229,"representative":[13,23],"gram_label":[[[-1,1],[4,-2]],[-14,9]],"ordered_size":120,"diagonal":false,"coefficient":[1,21]},{"id":230,"representative":[13,24],"gram_label":[[[-1,1],[-1,1]],[15,-9]],"ordered_size":120,"diagonal":false,"coefficient":[1,22]},{"id":231,"representative":[13,27],"gram_label":[[[-1,1],[4,-2]],[7,-4]],"ordered_size":240,"diagonal":false,"coefficient":[1,22]},{"id":232,"representative":[13,31],"gram_label":[[[-1,1],[4,-2]],[-6,4]],"ordered_size":480,"diagonal":false,"coefficient":[9,166]},{"id":233,"representative":[13,37],"gram_label":[[[-4,3],[-1,1]],[7,-4]],"ordered_size":240,"diagonal":false,"coefficient":[9,166]},{"id":234,"representative":[13,40],"gram_label":[[[-1,1],[-1,1]],[2,-1]],"ordered_size":360,"diagonal":false,"coefficient":[1,249]},{"id":235,"representative":[13,47],"gram_label":[[[-1,1],[-1,1]],[-11,7]],"ordered_size":240,"diagonal":false,"coefficient":[1,26]},{"id":236,"representative":[13,57],"gram_label":[[[-4,3],[-1,1]],[-6,4]],"ordered_size":240,"diagonal":false,"coefficient":[1,26]},{"id":237,"representative":[13,60],"gram_label":[[[-1,1],[-1,1]],[10,-6]],"ordered_size":240,"diagonal":false,"coefficient":[1,28]},{"id":238,"representative":[13,66],"gram_label":[[[-4,3],[-1,1]],[2,-1]],"ordered_size":240,"diagonal":false,"coefficient":[19,470]},{"id":239,"representative":[13,69],"gram_label":[[[-1,1],[4,-2]],[2,-1]],"ordered_size":240,"diagonal":false,"coefficient":[1,28]},{"id":240,"representative":[13,71],"gram_label":[[[-1,1],[4,-2]],[-11,7]],"ordered_size":360,"diagonal":false,"coefficient":[13,705]},{"id":241,"representative":[13,74],"gram_label":[[[-1,1],[1,0]],[-6,4]],"ordered_size":240,"diagonal":false,"coefficient":[19,470]},{"id":242,"representative":[13,78],"gram_label":[[[-1,1],[4,-2]],[10,-6]],"ordered_size":240,"diagonal":false,"coefficient":[1,30]},{"id":243,"representative":[13,84],"gram_label":[[[-1,1],[-1,1]],[18,-11]],"ordered_size":240,"diagonal":false,"coefficient":[1,30]},{"id":244,"representative":[13,87],"gram_label":[[[-1,1],[1,0]],[15,-9]],"ordered_size":240,"diagonal":false,"coefficient":[1,30]},{"id":245,"representative":[13,92],"gram_label":[[[-1,1],[-1,1]],[-16,10]],"ordered_size":240,"diagonal":false,"coefficient":[1,32]},{"id":246,"representative":[13,95],"gram_label":[[[-4,3],[-1,1]],[15,-9]],"ordered_size":120,"diagonal":false,"coefficient":[1,28]},{"id":247,"representative":[13,96],"gram_label":[[[-1,1],[1,0]],[2,-1]],"ordered_size":240,"diagonal":false,"coefficient":[1,32]},{"id":248,"representative":[13,99],"gram_label":[[[-1,1],[4,-2]],[-3,2]],"ordered_size":240,"diagonal":false,"coefficient":[1,32]},{"id":249,"representative":[13,103],"gram_label":[[[-4,3],[-1,1]],[10,-6]],"ordered_size":360,"diagonal":false,"coefficient":[1,32]},{"id":250,"representative":[13,109],"gram_label":[[[-1,1],[1,0]],[-19,12]],"ordered_size":120,"diagonal":false,"coefficient":[1,32]},{"id":251,"representative":[13,111],"gram_label":[[[-4,3],[-1,1]],[-3,2]],"ordered_size":360,"diagonal":false,"coefficient":[2,69]},{"id":252,"representative":[13,118],"gram_label":[[[-1,1],[1,0]],[-11,7]],"ordered_size":360,"diagonal":false,"coefficient":[2,69]},{"id":253,"representative":[13,125],"gram_label":[[[-1,1],[-1,1]],[-8,5]],"ordered_size":240,"diagonal":false,"coefficient":[11,368]},{"id":254,"representative":[13,127],"gram_label":[[[-1,1],[1,0]],[10,-6]],"ordered_size":360,"diagonal":false,"coefficient":[1,36]},{"id":255,"representative":[13,134],"gram_label":[[[-1,1],[-1,1]],[13,-8]],"ordered_size":240,"diagonal":false,"coefficient":[1,36]},{"id":256,"representative":[13,138],"gram_label":[[[-1,1],[4,-2]],[5,-3]],"ordered_size":360,"diagonal":false,"coefficient":[1,36]},{"id":257,"representative":[13,139],"gram_label":[[[-1,1],[4,-2]],[-16,10]],"ordered_size":240,"diagonal":false,"coefficient":[11,368]},{"id":258,"representative":[13,147],"gram_label":[[[-1,1],[4,-2]],[-8,5]],"ordered_size":240,"diagonal":false,"coefficient":[1,38]},{"id":259,"representative":[13,158],"gram_label":[[[-1,1],[-1,1]],[0,0]],"ordered_size":360,"diagonal":false,"coefficient":[1,38]},{"id":260,"representative":[13,159],"gram_label":[[[-1,1],[1,0]],[-3,2]],"ordered_size":240,"diagonal":false,"coefficient":[1,38]},{"id":261,"representative":[13,160],"gram_label":[[[-1,1],[1,0]],[18,-11]],"ordered_size":120,"diagonal":false,"coefficient":[0,1]},{"id":262,"representative":[13,168],"gram_label":[[[-1,1],[1,0]],[-16,10]],"ordered_size":240,"diagonal":false,"coefficient":[1,40]},{"id":263,"representative":[13,171],"gram_label":[[[-4,3],[-1,1]],[5,-3]],"ordered_size":240,"diagonal":false,"coefficient":[1,38]},{"id":264,"representative":[13,173],"gram_label":[[[-4,3],[-1,1]],[-8,5]],"ordered_size":120,"diagonal":false,"coefficient":[1,40]},{"id":265,"representative":[13,181],"gram_label":[[[-4,3],[-1,1]],[13,-8]],"ordered_size":240,"diagonal":false,"coefficient":[1,42]},{"id":266,"representative":[13,187],"gram_label":[[[-1,1],[4,-2]],[0,0]],"ordered_size":480,"diagonal":false,"coefficient":[1,42]},{"id":267,"representative":[13,190],"gram_label":[[[-1,1],[1,0]],[5,-3]],"ordered_size":240,"diagonal":false,"coefficient":[1,42]},{"id":268,"representative":[13,194],"gram_label":[[[-1,1],[-1,1]],[-13,8]],"ordered_size":120,"diagonal":false,"coefficient":[1,40]},{"id":269,"representative":[13,201],"gram_label":[[[-1,1],[-1,1]],[8,-5]],"ordered_size":240,"diagonal":false,"coefficient":[1,42]},{"id":270,"representative":[13,213],"gram_label":[[[-1,1],[4,-2]],[-13,8]],"ordered_size":240,"diagonal":false,"coefficient":[1,46]},{"id":271,"representative":[13,219],"gram_label":[[[-4,3],[-1,1]],[0,0]],"ordered_size":240,"diagonal":false,"coefficient":[1,46]},{"id":272,"representative":[13,225],"gram_label":[[[-1,1],[-1,1]],[-5,3]],"ordered_size":180,"diagonal":false,"coefficient":[1,46]},{"id":273,"representative":[13,241],"gram_label":[[[-1,1],[-1,1]],[16,-10]],"ordered_size":120,"diagonal":false,"coefficient":[1,50]},{"id":274,"representative":[13,246],"gram_label":[[[-1,1],[4,-2]],[8,-5]],"ordered_size":120,"diagonal":false,"coefficient":[1,50]},{"id":275,"representative":[13,256],"gram_label":[[[-1,1],[-1,1]],[-18,11]],"ordered_size":60,"diagonal":false,"coefficient":[1,54]},{"id":276,"representative":[23,23],"gram_label":[[[4,-2],[4,-2]],[20,-12]],"ordered_size":30,"diagonal":true,"coefficient":[75,83]},{"id":277,"representative":[23,27],"gram_label":[[[4,-2],[4,-2]],[7,-4]],"ordered_size":120,"diagonal":false,"coefficient":[1,26]},{"id":278,"representative":[23,37],"gram_label":[[[-4,3],[4,-2]],[-14,9]],"ordered_size":120,"diagonal":false,"coefficient":[1,28]},{"id":279,"representative":[23,57],"gram_label":[[[-4,3],[4,-2]],[-6,4]],"ordered_size":240,"diagonal":false,"coefficient":[1,30]},{"id":280,"representative":[23,63],"gram_label":[[[4,-2],[4,-2]],[15,-9]],"ordered_size":120,"diagonal":false,"coefficient":[19,470]},{"id":281,"representative":[23,69],"gram_label":[[[4,-2],[4,-2]],[2,-1]],"ordered_size":120,"diagonal":false,"coefficient":[1,32]},{"id":282,"representative":[23,74],"gram_label":[[[1,0],[4,-2]],[7,-4]],"ordered_size":120,"diagonal":false,"coefficient":[1,32]},{"id":283,"representative":[23,87],"gram_label":[[[1,0],[4,-2]],[-6,4]],"ordered_size":240,"diagonal":false,"coefficient":[11,368]},{"id":284,"representative":[23,95],"gram_label":[[[-4,3],[4,-2]],[-19,12]],"ordered_size":120,"diagonal":false,"coefficient":[1,32]},{"id":285,"representative":[23,99],"gram_label":[[[4,-2],[4,-2]],[10,-6]],"ordered_size":120,"diagonal":false,"coefficient":[5,184]},{"id":286,"representative":[23,105],"gram_label":[[[-4,3],[4,-2]],[-11,7]],"ordered_size":240,"diagonal":false,"coefficient":[1,36]},{"id":287,"representative":[23,109],"gram_label":[[[1,0],[4,-2]],[15,-9]],"ordered_size":120,"diagonal":false,"coefficient":[1,36]},{"id":288,"representative":[23,119],"gram_label":[[[1,0],[4,-2]],[2,-1]],"ordered_size":240,"diagonal":false,"coefficient":[1,38]},{"id":289,"representative":[23,139],"gram_label":[[[4,-2],[4,-2]],[18,-11]],"ordered_size":120,"diagonal":false,"coefficient":[1,38]},{"id":290,"representative":[23,151],"gram_label":[[[1,0],[4,-2]],[-11,7]],"ordered_size":120,"diagonal":false,"coefficient":[1,40]},{"id":291,"representative":[23,159],"gram_label":[[[1,0],[4,-2]],[10,-6]],"ordered_size":240,"diagonal":false,"coefficient":[1,42]},{"id":292,"representative":[23,165],"gram_label":[[[-4,3],[4,-2]],[-3,2]],"ordered_size":120,"diagonal":false,"coefficient":[0,1]},{"id":293,"representative":[23,171],"gram_label":[[[-4,3],[4,-2]],[-16,10]],"ordered_size":240,"diagonal":false,"coefficient":[1,42]},{"id":294,"representative":[23,178],"gram_label":[[[4,-2],[4,-2]],[5,-3]],"ordered_size":120,"diagonal":false,"coefficient":[1,40]},{"id":295,"representative":[23,190],"gram_label":[[[1,0],[4,-2]],[-3,2]],"ordered_size":120,"diagonal":false,"coefficient":[1,46]},{"id":296,"representative":[23,207],"gram_label":[[[4,-2],[4,-2]],[13,-8]],"ordered_size":120,"diagonal":false,"coefficient":[1,46]},{"id":297,"representative":[23,219],"gram_label":[[[-4,3],[4,-2]],[-8,5]],"ordered_size":120,"diagonal":false,"coefficient":[1,50]},{"id":298,"representative":[23,246],"gram_label":[[[4,-2],[4,-2]],[0,0]],"ordered_size":30,"diagonal":false,"coefficient":[1,54]},{"id":299,"representative":[37,37],"gram_label":[[[-4,3],[-4,3]],[20,-12]],"ordered_size":20,"diagonal":true,"coefficient":[229,235]},{"id":300,"representative":[37,49],"gram_label":[[[-4,3],[-4,3]],[7,-4]],"ordered_size":60,"diagonal":false,"coefficient":[1,32]},{"id":301,"representative":[37,74],"gram_label":[[[-4,3],[1,0]],[-14,9]],"ordered_size":40,"diagonal":false,"coefficient":[5,184]},{"id":302,"representative":[37,79],"gram_label":[[[-4,3],[1,0]],[7,-4]],"ordered_size":120,"diagonal":false,"coefficient":[1,36]},{"id":303,"representative":[37,88],"gram_label":[[[-4,3],[-4,3]],[15,-9]],"ordered_size":120,"diagonal":false,"coefficient":[11,368]},{"id":304,"representative":[37,101],"gram_label":[[[-4,3],[1,0]],[-6,4]],"ordered_size":240,"diagonal":false,"coefficient":[1,38]},{"id":305,"representative":[37,142],"gram_label":[[[-4,3],[1,0]],[2,-1]],"ordered_size":240,"diagonal":false,"coefficient":[1,42]},{"id":306,"representative":[37,156],"gram_label":[[[-4,3],[-4,3]],[10,-6]],"ordered_size":120,"diagonal":false,"coefficient":[1,40]},{"id":307,"representative":[37,174],"gram_label":[[[-4,3],[1,0]],[-11,7]],"ordered_size":120,"diagonal":false,"coefficient":[1,46]},{"id":308,"representative":[37,195],"gram_label":[[[-4,3],[1,0]],[10,-6]],"ordered_size":40,"diagonal":false,"coefficient":[1,50]},{"id":309,"representative":[37,203],"gram_label":[[[-4,3],[-4,3]],[18,-11]],"ordered_size":60,"diagonal":false,"coefficient":[1,46]},{"id":310,"representative":[37,232],"gram_label":[[[-4,3],[-4,3]],[5,-3]],"ordered_size":20,"diagonal":false,"coefficient":[1,54]},{"id":311,"representative":[74,74],"gram_label":[[[1,0],[1,0]],[20,-12]],"ordered_size":20,"diagonal":true,"coefficient":[1,1]},{"id":312,"representative":[74,79],"gram_label":[[[1,0],[1,0]],[-14,9]],"ordered_size":60,"diagonal":false,"coefficient":[1,40]},{"id":313,"representative":[74,101],"gram_label":[[[1,0],[1,0]],[7,-4]],"ordered_size":120,"diagonal":false,"coefficient":[1,42]},{"id":314,"representative":[74,142],"gram_label":[[[1,0],[1,0]],[-6,4]],"ordered_size":120,"diagonal":false,"coefficient":[1,46]},{"id":315,"representative":[74,174],"gram_label":[[[1,0],[1,0]],[15,-9]],"ordered_size":60,"diagonal":false,"coefficient":[1,50]},{"id":316,"representative":[74,195],"gram_label":[[[1,0],[1,0]],[-19,12]],"ordered_size":20,"diagonal":false,"coefficient":[1,54]}],"N":[[1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,2,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,4,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,1,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,0,1,2,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,1,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,3,0,1,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,2,0,0,0,0,0,0,0,2,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,2,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,2,1,1,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,1,1,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,2,0,3,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,4,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,0,0,2,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,3,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,2,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,2,0,0,0,2,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,2,3,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,4,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,2,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,4,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,2,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,3,0,2,0,0,0,0,0,0,0,2,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,2,2,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,2,2,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,2,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,2,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,3,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,4,1,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,2,0,3,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,2,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,2,4,0,2,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,2,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,3,2,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,4,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,2,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,1,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,4,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,2,2,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,4,2,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,2,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,1,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,4,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,4,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,0,0,0,0,0,0,0,0,0,0,2,0,1,0,0,0,0,2,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,3,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,4]]}

==> anc/h4_a3_commutant_blocks.py <==
#!/usr/bin/env python3
"""Construct exact H3-commutant multiplicity blocks for H4/A3.

The 270-point positive-side permutation representation of
H3 = A5 x C2 decomposes into nine nonzero real isotypic components.  For
each A5 irrep rho, this script chooses a subgroup K with dim(rho^K)=1,
applies the exact central character projector followed by K-averaging, and
extracts a basis for the resulting multiplicity space.  Restricting the
H4/A3 certificate Q to these spaces yields blocks of sizes

    7, 3, 3, 10, 10, 10, 10, 14, 7.

Every block and every LDL pivot is computed exactly in Q(phi),
phi^2=phi+1.  The output JSON is a compact exact replacement for a full
270 x 270 PSD factor.
"""

from __future__ import annotations

from collections import deque
from fractions import Fraction
from functools import reduce
from math import gcd
from pathlib import Path
from typing import Dict, Iterable, List, Sequence, Tuple
import argparse
import hashlib
import json

import h4_a3_exact_certificate as core


Perm = Tuple[int, ...]
Z5 = Tuple[int, int]
F5 = Tuple[Fraction, Fraction]


def z5_add(x: Z5, y: Z5) -> Z5:
    return (x[0] + y[0], x[1] + y[1])


def z5_mul(x: Z5, y: Z5) -> Z5:
    a, b = x
    c, d = y
    return (a * c + b * d, a * d + b * c + b * d)


def z5_scale(n: int, x: Z5) -> Z5:
    return (n * x[0], n * x[1])


def f5_add(x: F5, y: F5) -> F5:
    return (x[0] + y[0], x[1] + y[1])


def f5_sub(x: F5, y: F5) -> F5:
    return (x[0] - y[0], x[1] - y[1])


def f5_neg(x: F5) -> F5:
    return (-x[0], -x[1])


def f5_mul(x: F5, y: F5) -> F5:
    a, b = x
    c, d = y
    return (a * c + b * d, a * d + b * c + b * d)


def f5_div(x: F5, y: F5) -> F5:
    c, d = y
    norm = c * c + c * d - d * d
    if norm == 0:
        raise ZeroDivisionError
    conjugate = (c + d, -d)
    out = f5_mul(x, conjugate)
    return (out[0] / norm, out[1] / norm)


def f5_scale(q: Fraction, x: F5) -> F5:
    return (q * x[0], q * x[1])


def f5_sign(x: F5) -> int:
    da = x[0].denominator
    db = x[1].denominator
    common = da // gcd(da, db) * db
    a = x[0].numerator * (common // da)
    b = x[1].numerator * (common // db)
    return core.qsign((a, b))


def f5_float(x: F5) -> float:
    phi = (1.0 + 5.0**0.5) / 2.0
    return float(x[0]) + phi * float(x[1])


def compose(p: Sequence[int], q: Sequence[int]) -> Perm:
    return tuple(p[q[i]] for i in range(len(p)))


def inverse(p: Sequence[int]) -> Perm:
    out = [0] * len(p)
    for i, j in enumerate(p):
        out[j] = i
    return tuple(out)


def perm_order(p: Sequence[int]) -> int:
    seen = [False] * len(p)
    answer = 1

    def lcm(a: int, b: int) -> int:
        return a // gcd(a, b) * b

    for i in range(len(p)):
        if seen[i]:
            continue
        j = i
        length = 0
        while not seen[j]:
            seen[j] = True
            length += 1
            j = p[j]
        answer = lcm(answer, length)
    return answer


def wall_generators(geom: core.Geometry) -> List[Perm]:
    orthogonal_roots = {
        core.canonical_root(r) for r in geom.roots if core.inner(r, geom.alpha) == core.ZERO
    }
    points = [geom.X[i] for i in geom.plus_global]
    index = {x: i for i, x in enumerate(points)}
    return [
        core.permutation_from_map(points, index, lambda x, r=r: core.root_reflect(x, r))
        for r in sorted(orthogonal_roots)
    ]


def group_with_parity(generators: Sequence[Perm]) -> Tuple[List[Perm], Dict[Perm, int]]:
    identity = tuple(range(len(generators[0])))
    parity: Dict[Perm, int] = {identity: 0}
    queue = deque([identity])
    while queue:
        g = queue.popleft()
        for s in generators:
            h = compose(s, g)
            hp = parity[g] ^ 1
            if h in parity:
                if parity[h] != hp:
                    raise AssertionError("reflection parity is inconsistent")
            else:
                parity[h] = hp
                queue.append(h)
    group = list(parity)
    if len(group) != 120 or sum(p == 0 for p in parity.values()) != 60:
        raise AssertionError("unexpected H3 group or rotation subgroup order")
    return group, parity


def conjugacy_class(seed: Perm, group: Sequence[Perm], index: Dict[Perm, int]) -> set[int]:
    out = set()
    for h in group:
        out.add(index[compose(compose(h, seed), inverse(h))])
    return out


class H3CharacterData:
    def __init__(self, group: Sequence[Perm], parity: Dict[Perm, int]):
        self.group = list(group)
        self.index = {g: i for i, g in enumerate(group)}
        self.parity = [parity[g] for g in group]
        identity = tuple(range(len(group[0])))
        centers = [
            g for g in group if all(compose(g, h) == compose(h, g) for h in group)
        ]
        if len(centers) != 2:
            raise AssertionError("H3 center should have order two")
        self.identity = identity
        self.central_inversion = next(g for g in centers if g != identity)
        if parity[self.central_inversion] != 1:
            raise AssertionError("central inversion should have odd reflection parity")

        rotations = [g for g in group if parity[g] == 0]
        order5 = [g for g in rotations if perm_order(g) == 5]
        seed5 = min(order5)
        self.class5a = conjugacy_class(seed5, group, self.index)
        seed5sq = compose(seed5, seed5)
        self.class5b = conjugacy_class(seed5sq, group, self.index)
        if len(self.class5a) != 12 or len(self.class5b) != 12 or self.class5a & self.class5b:
            raise AssertionError("incorrect A5 five-cycle classes")

    def rotation_part(self, g: Perm) -> Perm:
        if self.parity[self.index[g]] == 0:
            return g
        return compose(self.central_inversion, g)

    def rotation_class(self, g: Perm) -> str:
        r = self.rotation_part(g)
        o = perm_order(r)
        if o == 1:
            return "1"
        if o == 2:
            return "2"
        if o == 3:
            return "3"
        rid = self.index[r]
        if rid in self.class5a:
            return "5A"
        if rid in self.class5b:
            return "5B"
        raise AssertionError(f"unexpected rotation order {o}")


CHARACTERS: Dict[str, Dict[str, Z5]] = {
    "1": {"1": (1, 0), "2": (1, 0), "3": (1, 0), "5A": (1, 0), "5B": (1, 0)},
    "3": {"1": (3, 0), "2": (-1, 0), "3": (0, 0), "5A": (0, 1), "5B": (1, -1)},
    "3p": {"1": (3, 0), "2": (-1, 0), "3": (0, 0), "5A": (1, -1), "5B": (0, 1)},
    "4": {"1": (4, 0), "2": (0, 0), "3": (1, 0), "5A": (-1, 0), "5B": (-1, 0)},
    "5": {"1": (5, 0), "2": (1, 0), "3": (-1, 0), "5A": (0, 0), "5B": (0, 0)},
}

DIMENSION = {"1": 1, "3": 3, "3p": 3, "4": 4, "5": 5}


def powers(g: Perm) -> List[Perm]:
    identity = tuple(range(len(g)))
    out = [identity]
    x = identity
    while True:
        x = compose(g, x)
        if x == identity:
            return out
        out.append(x)


def fixed_line_subgroups(chars: H3CharacterData) -> Dict[str, List[Perm]]:
    rotations = [g for i, g in enumerate(chars.group) if chars.parity[i] == 0]
    r2 = min(g for g in rotations if perm_order(g) == 2)
    c2 = powers(r2)
    v4 = [
        g
        for g in rotations
        if perm_order(g) in (1, 2) and compose(g, r2) == compose(r2, g)
    ]
    r3 = min(g for g in rotations if perm_order(g) == 3)
    c3 = powers(r3)
    if (len(c2), len(v4), len(c3)) != (2, 4, 3):
        raise AssertionError("failed to construct C2, V4, C3 fixed-line subgroups")
    # Central character projection already reduces the trivial representation
    # to a one-dimensional factor, so no additional averaging is needed there.
    return {"1": [chars.identity], "3": c2, "3p": c2, "4": v4, "5": c3}


def exact_character_multiplicity(
    chars: H3CharacterData, irrep: str, central_sign: int
) -> int:
    """Multiplicity in the 270-point permutation representation."""
    total: Z5 = (0, 0)
    for gi, g in enumerate(chars.group):
        value = CHARACTERS[irrep][chars.rotation_class(g)]
        if central_sign == -1 and chars.parity[gi]:
            value = (-value[0], -value[1])
        fixed_points = sum(g[i] == i for i in range(len(g)))
        total = z5_add(total, z5_scale(fixed_points, value))
    if total[1] != 0 or total[0] % 120:
        raise AssertionError("character inner product is not an integer")
    return total[0] // 120


def exact_fixed_dimension(
    chars: H3CharacterData, irrep: str, subgroup: Sequence[Perm]
) -> int:
    """Dimension of the subgroup-fixed space in the A5 irrep."""
    total: Z5 = (0, 0)
    for g in subgroup:
        if chars.parity[chars.index[g]]:
            raise AssertionError("fixed-line subgroup is not contained in A5")
        total = z5_add(total, CHARACTERS[irrep][chars.rotation_class(g)])
    if total[1] != 0 or total[0] % len(subgroup):
        raise AssertionError("fixed-space character average is not an integer")
    return total[0] // len(subgroup)


def projector_group_algebra(
    chars: H3CharacterData, irrep: str, central_sign: int, subgroup: Sequence[Perm]
) -> Tuple[List[Z5], int]:
    """Numerators and common denominator of E_{rho,sign} times Avg(subgroup)."""
    group = chars.group
    index = chars.index
    d = DIMENSION[irrep]
    numerators = [(0, 0) for _ in group]
    for gi, g in enumerate(group):
        value = CHARACTERS[irrep][chars.rotation_class(g)]
        if central_sign == -1 and chars.parity[gi]:
            value = (-value[0], -value[1])
        value = z5_scale(d, value)
        if value == (0, 0):
            continue
        for k in subgroup:
            h = compose(g, k)
            hi = index[h]
            numerators[hi] = z5_add(numerators[hi], value)
    return numerators, 120 * len(subgroup)


def projector_numerator_matrices(
    group: Sequence[Perm], coefficients: Sequence[Z5]
):
    import numpy as np

    n = len(group[0])
    a = np.zeros((n, n), dtype=np.int64)
    b = np.zeros((n, n), dtype=np.int64)
    columns = np.arange(n)
    for g, (ca, cb) in zip(group, coefficients):
        if ca:
            a[g, columns] += ca
        if cb:
            b[g, columns] += cb
    if not np.array_equal(a, a.T) or not np.array_equal(b, b.T):
        raise AssertionError("character projector is not symmetric")
    return a, b


def select_independent_columns(a, b, expected_rank: int) -> List[int]:
    import numpy as np

    phi = (1.0 + 5.0**0.5) / 2.0
    matrix = a.astype(float) + phi * b.astype(float)
    selected: List[int] = []
    rank = 0
    for j in range(matrix.shape[1]):
        candidate = selected + [j]
        new_rank = int(np.linalg.matrix_rank(matrix[:, candidate], tol=1e-8))
        if new_rank > rank:
            selected.append(j)
            rank = new_rank
            if rank == expected_rank:
                break
    if rank != expected_rank:
        raise AssertionError(f"projector rank {rank}, expected {expected_rank}")
    return selected


def normalize_basis_columns(a, b, selected: Sequence[int]) -> Tuple[List[List[Z5]], List[int]]:
    n = a.shape[0]
    columns: List[List[Z5]] = []
    divisors: List[int] = []
    for j in selected:
        values = [(int(a[i, j]), int(b[i, j])) for i in range(n)]
        divisor = reduce(gcd, (abs(v) for pair in values for v in pair), 0) or 1
        columns.append([(x // divisor, y // divisor) for x, y in values])
        divisors.append(divisor)
    return columns, divisors


def common_denominator(Q: Sequence[Sequence[Fraction]]) -> Tuple[int, List[List[int]]]:
    denominator = 1
    for row in Q:
        for x in row:
            denominator = denominator // gcd(denominator, x.denominator) * x.denominator
    integer = [
        [x.numerator * (denominator // x.denominator) for x in row]
        for row in Q
    ]
    return denominator, integer


def restricted_form(
    q_integer: Sequence[Sequence[int]], q_denominator: int, columns: Sequence[Sequence[Z5]]
) -> List[List[F5]]:
    n = len(q_integer)
    m = len(columns)
    qv: List[List[Z5]] = [[(0, 0) for _ in range(n)] for _ in range(m)]
    for j, col in enumerate(columns):
        for i in range(n):
            sa = 0
            sb = 0
            row = q_integer[i]
            for k in range(n):
                sa += row[k] * col[k][0]
                sb += row[k] * col[k][1]
            qv[j][i] = (sa, sb)
    out: List[List[F5]] = [[(Fraction(0), Fraction(0)) for _ in range(m)] for _ in range(m)]
    for i in range(m):
        for j in range(i, m):
            total = (0, 0)
            for k in range(n):
                total = z5_add(total, z5_mul(columns[i][k], qv[j][k]))
            value = (Fraction(total[0], q_denominator), Fraction(total[1], q_denominator))
            out[i][j] = out[j][i] = value
    return out


def gram_form(columns: Sequence[Sequence[Z5]]) -> List[List[F5]]:
    m = len(columns)
    n = len(columns[0])
    out: List[List[F5]] = [[(Fraction(0), Fraction(0)) for _ in range(m)] for _ in range(m)]
    for i in range(m):
        for j in range(i, m):
            total = (0, 0)
            for k in range(n):
                total = z5_add(total, z5_mul(columns[i][k], columns[j][k]))
            value = (Fraction(total[0]), Fraction(total[1]))
            out[i][j] = out[j][i] = value
    return out


def exact_ldl(A: Sequence[Sequence[F5]]) -> Tuple[List[List[F5]], List[F5]]:
    n = len(A)
    zero: F5 = (Fraction(0), Fraction(0))
    one: F5 = (Fraction(1), Fraction(0))
    L = [[zero for _ in range(n)] for _ in range(n)]
    D = [zero for _ in range(n)]
    for i in range(n):
        L[i][i] = one
    for k in range(n):
        pivot = A[k][k]
        for j in range(k):
            pivot = f5_sub(pivot, f5_mul(f5_mul(L[k][j], L[k][j]), D[j]))
        if f5_sign(pivot) <= 0:
            raise AssertionError(f"nonpositive LDL pivot {k}: {pivot}")
        D[k] = pivot
        for i in range(k + 1, n):
            value = A[i][k]
            for j in range(k):
                value = f5_sub(value, f5_mul(f5_mul(L[i][j], L[k][j]), D[j]))
            L[i][k] = f5_div(value, D[k])
    # Exact reconstruction check.
    for i in range(n):
        for j in range(n):
            value = zero
            for k in range(min(i, j) + 1):
                value = f5_add(value, f5_mul(f5_mul(L[i][k], D[k]), L[j][k]))
            if value != A[i][j]:
                raise AssertionError("LDL reconstruction failed")
    return L, D


def generalized_spectrum(H: Sequence[Sequence[F5]], S: Sequence[Sequence[F5]]) -> List[float]:
    import numpy as np

    hf = np.array([[f5_float(x) for x in row] for row in H], dtype=float)
    sf = np.array([[f5_float(x) for x in row] for row in S], dtype=float)
    chol = np.linalg.cholesky(sf)
    left = np.linalg.solve(chol, hf)
    normalized = np.linalg.solve(chol, left.T).T
    normalized = (normalized + normalized.T) / 2
    return [float(x) for x in np.linalg.eigvalsh(normalized)]


def encode_fraction(q: Fraction) -> List[int]:
    return [q.numerator, q.denominator]


def encode_f5(x: F5) -> List[List[int]]:
    return [encode_fraction(x[0]), encode_fraction(x[1])]


def encode_matrix(A: Sequence[Sequence[F5]]) -> List[List[List[List[int]]]]:
    return [[encode_f5(x) for x in row] for row in A]


def encode_scaled_integer_upper(A: Sequence[Sequence[F5]], scale: int) -> List[List[List[int]]]:
    out = []
    for i, row in enumerate(A):
        encoded_row = []
        for x in row[i:]:
            a = x[0] * scale
            b = x[1] * scale
            if a.denominator != 1 or b.denominator != 1:
                raise AssertionError("scaled block entry is not integral in Z[phi]")
            encoded_row.append([a.numerator, b.numerator])
        out.append(encoded_row)
    return out


def certified_integer_pivot_floor(pivots: Sequence[F5]) -> int:
    """A simple exact lower bound using 809/500 < phi < 1619/1000."""
    lower_phi = Fraction(809, 500)
    upper_phi = Fraction(1619, 1000)
    lower_values = []
    for a, b in pivots:
        lower_values.append(a + b * (lower_phi if b >= 0 else upper_phi))
    floor = min(x.numerator // x.denominator for x in lower_values)
    if floor <= 0:
        raise AssertionError("failed to obtain a positive integral pivot lower bound")
    return floor


def verify_compact_file(path: Path) -> None:
    payload = json.loads(path.read_text())
    scale = int(payload["positive_scale_removed_from_each_block"])
    total = 0
    for block in payload["blocks"]:
        upper = block["scaled_integer_quadratic_form_upper"]
        n = int(block["multiplicity"])
        if len(upper) != n or any(len(upper[i]) != n - i for i in range(n)):
            raise AssertionError(f"malformed upper triangle for {block['name']}")
        zero: F5 = (Fraction(0), Fraction(0))
        A = [[zero for _ in range(n)] for _ in range(n)]
        for i, row in enumerate(upper):
            for offset, pair in enumerate(row):
                j = i + offset
                value: F5 = (Fraction(int(pair[0])), Fraction(int(pair[1])))
                A[i][j] = A[j][i] = value
        _, pivots = exact_ldl(A)
        unscaled_pivots = [f5_scale(Fraction(1, scale), pivot) for pivot in pivots]
        floor = certified_integer_pivot_floor(unscaled_pivots)
        if floor < int(block["every_exact_LDL_pivot_exceeds"]):
            raise AssertionError(f"stored pivot bound fails for {block['name']}")
        print(
            f"verified {block['name']}: size={n}, positive_pivots={len(pivots)}, "
            f"every unscaled pivot > {block['every_exact_LDL_pivot_exceeds']}",
            flush=True,
        )
        total += n
    if total != 74:
        raise AssertionError("compact blocks should have total multiplicity dimension 74")


def pivot_sign_witness(x: F5) -> dict:
    da, db = x[0].denominator, x[1].denominator
    common = da // gcd(da, db) * db
    a = x[0].numerator * (common // da)
    b = x[1].numerator * (common // db)
    c = 2 * a + b
    # The sign of a+b phi is the sign of c+b sqrt(5).  Store integers
    # sufficient for the exact comparison, without a decimal decision.
    return {
        "common_denominator": common,
        "a": a,
        "b": b,
        "two_a_plus_b": c,
        "five_b_squared_minus_two_a_plus_b_squared": 5 * b * b - c * c,
    }


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--output", type=Path, default=Path("h4_a3_commutant_blocks.json"))
    parser.add_argument(
        "--compact-output",
        type=Path,
        default=Path("h4_a3_commutant_blocks_integer.json"),
        help="compact upper-triangular blocks scaled into Z[phi]",
    )
    parser.add_argument("--verify-compact", type=Path, help="verify compact blocks using exact Q(phi) LDL")
    args = parser.parse_args()

    if args.verify_compact:
        digest = hashlib.sha256(args.verify_compact.read_bytes()).hexdigest()
        print(f"verifying {args.verify_compact}, sha256={digest}", flush=True)
        verify_compact_file(args.verify_compact)
        return

    print("reconstructing H4/A3 certificate", flush=True)
    geom = core.build_geometry()
    classes = core.gram_invariant_classes(geom)
    pair_orbits = core.global_unordered_pair_orbits(len(geom.X), geom.simple_perms)
    N, _, _ = core.build_count_matrix(geom, classes, pair_orbits)
    c0 = [1 if x else 0 for x in classes.diagonal]
    coeffs = core.projected_certificate(N, classes.ordered_sizes, c0)
    Q = core.dense_q(classes, coeffs)
    q_denominator, q_integer = common_denominator(Q)
    print(f"Q common denominator={q_denominator}", flush=True)

    generators = wall_generators(geom)
    group, parity_map = group_with_parity(generators)
    chars = H3CharacterData(group, parity_map)
    subgroups = fixed_line_subgroups(chars)

    specifications = [
        ("1+", "1", 1, 7),
        ("3+", "3", 1, 3),
        ("3p+", "3p", 1, 3),
        ("3-", "3", -1, 10),
        ("3p-", "3p", -1, 10),
        ("4+", "4", 1, 10),
        ("4-", "4", -1, 10),
        ("5+", "5", 1, 14),
        ("5-", "5", -1, 7),
    ]

    blocks = []
    compact_blocks = []
    total_multiplicity_dimension = 0
    for name, irrep, central_sign, multiplicity in specifications:
        subgroup = subgroups[irrep]
        if exact_character_multiplicity(chars, irrep, central_sign) != multiplicity:
            raise AssertionError(f"incorrect stored multiplicity for {name}")
        if exact_fixed_dimension(chars, irrep, subgroup) != 1:
            raise AssertionError(f"chosen subgroup does not select one {name} line")
        group_coeffs, projector_denominator = projector_group_algebra(
            chars, irrep, central_sign, subgroup
        )
        pa, pb = projector_numerator_matrices(group, group_coeffs)
        selected = select_independent_columns(pa, pb, multiplicity)
        columns, divisors = normalize_basis_columns(pa, pb, selected)
        H = restricted_form(q_integer, q_denominator, columns)
        S = gram_form(columns)
        _, h_pivots = exact_ldl(H)
        _, s_pivots = exact_ldl(S)
        eigenvalues = generalized_spectrum(H, S)
        total_multiplicity_dimension += multiplicity
        print(
            f"{name:4s}: d={DIMENSION[irrep]}, m={multiplicity}, K={len(subgroup)}, "
            f"min={eigenvalues[0]:.15g}, positive exact LDL pivots={len(h_pivots)}",
            flush=True,
        )
        blocks.append(
            {
                "name": name,
                "A5_irrep_dimension": DIMENSION[irrep],
                "multiplicity": multiplicity,
                "central_sign": central_sign,
                "fixed_line_subgroup_order": len(subgroup),
                "projector_denominator": projector_denominator,
                "selected_positive_side_columns": selected,
                "basis_column_gcds": divisors,
                "quadratic_form": encode_matrix(H),
                "basis_gram_matrix": encode_matrix(S),
                "ldl_pivots": [encode_f5(x) for x in h_pivots],
                "ldl_pivot_sign_witnesses": [pivot_sign_witness(x) for x in h_pivots],
                "gram_ldl_pivots": [encode_f5(x) for x in s_pivots],
                "diagnostic_generalized_eigenvalues": eigenvalues,
            }
        )
        compact_blocks.append(
            {
                "name": name,
                "A5_irrep_dimension": DIMENSION[irrep],
                "multiplicity": multiplicity,
                "central_sign": central_sign,
                "fixed_line_subgroup_order": len(subgroup),
                "scaled_integer_quadratic_form_upper": encode_scaled_integer_upper(
                    H, q_denominator
                ),
                "every_exact_LDL_pivot_exceeds": certified_integer_pivot_floor(h_pivots),
                "diagnostic_smallest_generalized_eigenvalue": eigenvalues[0],
            }
        )

    if total_multiplicity_dimension != 74:
        raise AssertionError("the nine multiplicity blocks should have total size 74")

    payload = {
        "field": "Q(phi), phi^2=phi+1, positive embedding phi=(1+sqrt(5))/2",
        "certificate_dimension": 270,
        "Q_common_denominator": q_denominator,
        "decomposition": "7*1+ + 3*3+ + 3*3p+ + 10*3- + 10*3p- + 10*4+ + 10*4- + 14*5+ + 7*5-",
        "multiplicity_block_sizes": [x[3] for x in specifications],
        "blocks": blocks,
    }
    raw = json.dumps(payload, separators=(",", ":")).encode()
    args.output.write_bytes(raw)
    print(f"saved {args.output}, bytes={len(raw)}, sha256={hashlib.sha256(raw).hexdigest()}", flush=True)

    compact_payload = {
        "field": "Z[phi], phi^2=phi+1, positive embedding phi=(1+sqrt(5))/2",
        "positive_scale_removed_from_each_block": q_denominator,
        "decomposition": payload["decomposition"],
        "note": "Each displayed matrix is q_denominator times the restricted quadratic form; positivity is unchanged.",
        "blocks": compact_blocks,
    }
    compact_raw = json.dumps(compact_payload, separators=(",", ":")).encode()
    args.compact_output.write_bytes(compact_raw)
    print(
        f"saved {args.compact_output}, bytes={len(compact_raw)}, "
        f"sha256={hashlib.sha256(compact_raw).hexdigest()}",
        flush=True,
    )


if __name__ == "__main__":
    main()


==> anc/h4_a3_commutant_blocks_integer.json <==
{"field":"Z[phi], phi^2=phi+1, positive embedding phi=(1+sqrt(5))/2","positive_scale_removed_from_each_block":626605405826400,"decomposition":"7*1+ + 3*3+ + 3*3p+ + 10*3- + 10*3p- + 10*4+ + 10*4- + 14*5+ + 7*5-","note":"Each displayed matrix is q_denominator times the restricted quadratic form; positivity is unchanged.","blocks":[{"name":"1+","A5_irrep_dimension":1,"multiplicity":7,"central_sign":1,"fixed_line_subgroup_order":1,"scaled_integer_quadratic_form_upper":[[[23364258974656600,0],[25563873011208480,0],[39632555621577600,0],[31150170751625640,0],[16114120023266100,0],[7469895959154720,0],[11048750806450500,0]],[[144748858721501100,0],[98208718127617320,0],[96085691573507100,0],[42387823805619240,0],[30305936870134200,0],[23601321820982700,0]],[[128463306113769960,0],[84008393898302880,0],[43643076785876700,0],[22596265416734100,0],[23404767500396700,0]],[[104486745117045360,0],[36309547759731480,0],[24488650491158700,0],[21121923765699900,0]],[[33152374703401800,0],[9654944961441780,0],[9993108406238100,0]],[[18563834574184900,0],[6221897393128560,0]],[[17880942745803280,0]]],"every_exact_LDL_pivot_exceeds":18,"diagnostic_smallest_generalized_eigenvalue":0.36473780931037597},{"name":"3+","A5_irrep_dimension":3,"multiplicity":3,"central_sign":1,"fixed_line_subgroup_order":2,"scaled_integer_quadratic_form_upper":[[[66678618874670000,-30176986208525200],[5221467347466000,-1191410837210640],[192311005294800,320806144958400]],[[46284406355492800,513117150253200],[-997237040376960,1614301853725200]],[[49185510402682960,-3634602006150960]]],"every_exact_LDL_pivot_exceeds":28,"diagnostic_smallest_generalized_eigenvalue":0.8285007758867322},{"name":"3p+","A5_irrep_dimension":3,"multiplicity":3,"central_sign":1,"fixed_line_subgroup_order":2,"scaled_integer_quadratic_form_upper":[[[36501632666144800,30176986208525200],[4030056510255360,1191410837210640],[513117150253200,-320806144958400]],[[46797523505746000,-513117150253200],[617064813348240,-1614301853725200]],[[45550908396532000,3634602006150960]]],"every_exact_LDL_pivot_exceeds":72,"diagnostic_smallest_generalized_eigenvalue":0.6310517827495543},{"name":"3-","A5_irrep_dimension":3,"multiplicity":10,"central_sign":-1,"fixed_line_subgroup_order":2,"scaled_integer_quadratic_form_upper":[[[13640271380535800,15102350660797400],[241600237282560,1344715093138560],[1308909069948480,-231834958230720],[9846328394073600,11297587482720000],[11548928248704000,20848100920416000],[3802955495539200,7450322570879760],[10790501937621120,11236924421682960],[1711688576538600,2587919910945600],[456978891925920,-239249336770080],[836866680635700,1247144029688700]],[[150484830647179600,122788535263341200],[17840282115361200,82025504963138000],[18090109125903120,26129848180600320],[52515858528188400,33821987821258800],[15862601128833600,25920709373766000],[30354247698020400,43784864598237600],[4314311706481920,8433143297039760],[3996882406228800,7646441193877200],[173410740375600,81613383909600]],[[53230537704977600,15726417453621600],[8211214562538000,10065172767886080],[-18916064676418800,36791252138683920],[6272017780422000,11320954352569200],[8308276884318000,20711335518458400],[7475583424108800,1162763982441360],[2466088404951600,2682087066199200],[71777507742600,358702117074600]],[[57804979934408720,12829134068530560],[18023340263475600,68650950925203440],[6395392597490160,8297053881417600],[11855106180704400,15447146772184560],[2565378608166000,4425495087010800],[829212613686600,1081145902137600],[144094669547400,2271500596992000]],[[161023128944028480,43594683295839120],[325912264702800,20281560266745360],[29998154719682880,21071465680635600],[3868640795329200,7734392572737600],[2876158392681600,1558416765235200],[2365323421599600,4111875252368400]],[[50053372191284000,5043602626576560],[8299443592614480,53910362673970400],[1796994251326560,3356764455002400],[1953360957576600,3069839845670400],[1646461990001400,1498015616526000]],[[158108940114796560,10854738791809680],[4847741542862400,5319700582241760],[2983507629498000,5348503713207600],[1607866729497600,3958005156362400]],[[22710149505643600,1085612340582000],[1177123012373880,871279897625280],[308005314216600,543252616335000]],[[12221851277936300,12460233769283300],[228398819803440,379752782563440]],[[12414585368110640,12539906449275920]]],"every_exact_LDL_pivot_exceeds":21,"diagnostic_smallest_generalized_eigenvalue":0.4401920214929061},{"name":"3p-","A5_irrep_dimension":3,"multiplicity":10,"central_sign":-1,"fixed_line_subgroup_order":2,"scaled_integer_quadratic_form_upper":[[[28742622041333200,-15102350660797400],[1586315330421120,-1344715093138560],[1077074111717760,231834958230720],[21143915876793600,-11297587482720000],[32397029169120000,-20848100920416000],[11253278066418960,-7450322570879760],[22027426359304080,-11236924421682960],[4299608487484200,-2587919910945600],[217729555155840,239249336770080],[2084010710324400,-1247144029688700]],[[273273365910520800,-122788535263341200],[99865787078499200,-82025504963138000],[44219957306503440,-26129848180600320],[86337846349447200,-33821987821258800],[41783310502599600,-25920709373766000],[74139112296258000,-43784864598237600],[12747455003521680,-8433143297039760],[11643323600106000,-7646441193877200],[255024124285200,-81613383909600]],[[68956955158599200,-15726417453621600],[18276387330424080,-10065172767886080],[17875187462265120,-36791252138683920],[17592972132991200,-11320954352569200],[29019612402776400,-20711335518458400],[8638347406550160,-1162763982441360],[5148175471150800,-2682087066199200],[430479624817200,-358702117074600]],[[70634114002939280,-12829134068530560],[86674291188679040,-68650950925203440],[14692446478907760,-8297053881417600],[27302252952888960,-15447146772184560],[6990873695176800,-4425495087010800],[1910358515824200,-1081145902137600],[2415595266539400,-2271500596992000]],[[204617812239867600,-43594683295839120],[20607472531448160,-20281560266745360],[51069620400318480,-21071465680635600],[11603033368066800,-7734392572737600],[4434575157916800,-1558416765235200],[6477198673968000,-4111875252368400]],[[55096974817860560,-5043602626576560],[62209806266584880,-53910362673970400],[5153758706328960,-3356764455002400],[5023200803247000,-3069839845670400],[3144477606527400,-1498015616526000]],[[168963678906606240,-10854738791809680],[10167442125104160,-5319700582241760],[8332011342705600,-5348503713207600],[5565871885860000,-3958005156362400]],[[23795761846225600,-1085612340582000],[2048402909999160,-871279897625280],[851257930551600,-543252616335000]],[[24682085047219600,-12460233769283300],[608151602366880,-379752782563440]],[[24954491817386560,-12539906449275920]]],"every_exact_LDL_pivot_exceeds":6,"diagnostic_smallest_generalized_eigenvalue":0.3271869715649369},{"name":"4+","A5_irrep_dimension":4,"multiplicity":10,"central_sign":1,"fixed_line_subgroup_order":4,"scaled_integer_quadratic_form_upper":[[[66820504249098600,0],[-9041563370998080,0],[11659743187896960,0],[7438121947555200,0],[-13173046641849600,0],[-8217501076132920,0],[9779742961560,0],[103361450722200,0],[4754605867240320,0],[1058578439490000,0]],[[181737675038145600,0],[-53701909320820200,0],[9016176913895160,0],[18082111908042720,0],[5036862820285800,0],[1450520099625600,0],[20084232591324720,0],[709736521051800,0],[12568296535102800,0]],[[128694444229817400,0],[2058787471126680,0],[-32141537976482640,0],[-2248609215702600,0],[-368639629783200,0],[-3282029850963240,0],[172618465100400,0],[-9750399228732600,0]],[[115841037644104440,0],[-53429001736423920,0],[9954661969316520,0],[7259101929048240,0],[-712208209066200,0],[6256206952468200,0],[-2418757194486600,0]],[[183298454120320560,0],[-9217376149388760,0],[-5943155478102720,0],[5795361248826600,0],[10998139530128400,0],[-9588696416026200,0]],[[149792236718690640,0],[-81721029235000920,0],[-3161518675876080,0],[473386770509400,0],[-1329962597449200,0]],[[204250661835172560,0],[-6659635943478960,0],[-1167021496654200,0],[5605294133181600,0]],[[63736043963638200,0],[-2173723991164440,0],[-203320719973800,0]],[[70823929274498400,0],[-130428423908640,0]],[[73242690730946880,0]]],"every_exact_LDL_pivot_exceeds":97,"diagnostic_smallest_generalized_eigenvalue":0.5608960028946596},{"name":"4-","A5_irrep_dimension":4,"multiplicity":10,"central_sign":-1,"fixed_line_subgroup_order":4,"scaled_integer_quadratic_form_upper":[[[13507388667524400,0],[2432378348839296,0],[-907375512268296,0],[302169607355880,0],[228213957342960,0],[-1136778437294280,0],[-1277081493779520,0],[-132638657918832,0],[224668909179000,0],[1130285634770880,0]],[[16360410465042864,0],[453100057283088,0],[532943561110032,0],[-948479112335232,0],[906735085512120,0],[1518994080172800,0],[110330952355800,0],[1215204965282880,0],[248539591305720,0]],[[11884075154670120,0],[1270002245234112,0],[898307719302240,0],[-601894886865552,0],[81417957287040,0],[-674407189470960,0],[-67745028681720,0],[1081509383964240,0]],[[16625943806703000,0],[265006945154880,0],[519775664790960,0],[-1282723655009472,0],[1460304596482056,0],[-87417243607320,0],[701671429954440,0]],[[14966428159129200,0],[627606095664168,0],[-79756795867320,0],[176106244006368,0],[149155170226920,0],[-276114518531280,0]],[[16395353572286832,0],[1291850437692672,0],[324864508885488,0],[199963372950000,0],[88234299822240,0]],[[4554492996053000,0],[148727722021560,0],[18228520896768,0],[-92977814049120,0]],[[12791886803286360,0],[-376858394075592,0],[9794763590040,0]],[[4718467303069520,0],[-1728849174624,0]],[[4888877143779200,0]]],"every_exact_LDL_pivot_exceeds":6,"diagnostic_smallest_generalized_eigenvalue":0.5671191434219424},{"name":"5+","A5_irrep_dimension":5,"multiplicity":14,"central_sign":1,"fixed_line_subgroup_order":3,"scaled_integer_quadratic_form_upper":[[[21503008843275960,0],[-7124422086920736,0],[10339820988330240,0],[-4267101436352352,0],[6529257511508160,0],[1083992923211220,0],[2178667070490240,0],[2188163287448424,0],[2180586812275872,0],[-2025644384653344,0],[509492670831144,0],[-5544581934925440,0],[-749862556468740,0],[-476151250691160,0]],[[88017039283359780,0],[8280135599787432,0],[35227513025814780,0],[7592177345246820,0],[755189884994688,0],[23864999324760,0],[2049976633365540,0],[-20434230019540260,0],[223341289684920,0],[-666141132844620,0],[-6324261217976376,0],[1031945400090180,0],[-162758803356864,0]],[[51700294620338868,0],[5458188116100564,0],[-1272224696749164,0],[229579917435000,0],[2453831206353072,0],[2359414993370400,0],[-2801465541651564,0],[1104480085711860,0],[3708946763866872,0],[-21152936108856024,0],[2764369371457980,0],[497995128710640,0]],[[26629495851123000,0],[4029542334521460,0],[-378900516001176,0],[4364127269722944,0],[1487193156287280,0],[-68984252625420,0],[297481454463600,0],[275749385200740,0],[3041181622423512,0],[869441140996740,0],[-1551853185559092,0]],[[46727285775061896,0],[1521797035960656,0],[67064359868640,0],[-334732301228052,0],[-351065930143320,0],[1407678211393740,0],[-24727269416578920,0],[-433864291688208,0],[1249710118705620,0],[-244155440592648,0]],[[19516894867021860,0],[-35753128351380,0],[1163768274924840,0],[-2093512504917132,0],[555440934736116,0],[-182279437828488,0],[-477523265202720,0],[12833222842440,0],[-9492499749999420,0]],[[21553904917034316,0],[1104667849058508,0],[10944521345235348,0],[1010195386960500,0],[-130727817919512,0],[19693885259286792,0],[1399953751342740,0],[-321558037645680,0]],[[23135073444761148,0],[519897868499700,0],[-190878187707900,0],[24633997665550416,0],[3400191642958128,0],[-540895249915020,0],[-908007347660400,0]],[[38591527768370280,0],[-562672600106760,0],[1509579607856580,0],[9181140871243176,0],[-2553280142880060,0],[1987116247583064,0]],[[21118452237022140,0],[-878517013890780,0],[-1191908311937460,0],[-80301357042192,0],[-1100140062515208,0]],[[68700093021786816,0],[4912117096845024,0],[-2029035474360180,0],[-737333396503704,0]],[[59644822874882040,0],[-1970095594589100,0],[-128885091685020,0]],[[21935677930019568,0],[-1469726638380,0]],[[19338583660509960,0]]],"every_exact_LDL_pivot_exceeds":19,"diagnostic_smallest_generalized_eigenvalue":0.4118279198979711},{"name":"5-","A5_irrep_dimension":5,"multiplicity":7,"central_sign":-1,"fixed_line_subgroup_order":3,"scaled_integer_quadratic_form_upper":[[[19297297541296476,0],[3688969964555412,0],[-277445158635348,0],[17259121388192112,0],[-2161227217834368,0],[2451001644555156,0],[321056573692140,0]],[[33922856639043900,0],[-1313104491657000,0],[1908286903330920,0],[1354776653998620,0],[18098050798036440,0],[671718117137652,0]],[[18779959057167000,0],[1046057803284672,0],[18792804291079212,0],[972332610588900,0],[-1258169909929920,0]],[[33758132424887268,0],[208333547370324,0],[-542714741224236,0],[588940960105080,0]],[[39177541169909532,0],[2792439488711160,0],[-1566381249709848,0]],[[16981029935521740,0],[1325739992844852,0]],[[9716990466437100,0]]],"every_exact_LDL_pivot_exceeds":11,"diagnostic_smallest_generalized_eigenvalue":0.49470264505885153}]}

==> anc/h4_a3_dyadic_cholesky.json <==
{"dimension":270,"scale":4096,"delta":[1,4],"rho":[761926126510732277,46931670715701657600],"certified_lower_bound":[10970991552414682123,46931670715701657600],"lower_triangular_L":[[3547],[0,3547],[0,788,3459],[0,788,629,3401],[788,788,-180,344,3345],[788,0,808,344,240,3336],[788,788,305,-239,171,139,3338],[788,0,485,733,151,12,233,3334],[788,473,701,-239,151,161,9,143,3335],[0,788,225,155,646,-117,279,187,122,3366],[788,473,-108,733,23,150,144,160,226,128,3325],[0,394,719,155,-70,653,130,149,272,691,149,3293],[0,788,193,193,306,213,623,-129,137,191,105,43,3358],[473,473,265,170,160,130,86,94,-240,332,60,187,200,3425],[0,394,283,678,154,146,-84,647,194,90,257,16,681,109,3291],[0,364,726,193,234,290,133,133,618,75,-142,174,25,155,69,3353],[473,473,216,230,99,101,151,126,57,211,-253,118,317,61,182,71,3422],[473,364,402,170,141,150,-236,81,83,254,92,285,159,36,52,196,38,3421],[394,0,0,329,709,660,253,78,250,-163,71,-135,162,382,54,142,250,369,3287],[0,364,321,678,157,143,221,284,-97,56,624,76,78,78,171,674,137,102,34,3283],[473,315,413,230,108,92,62,-232,161,166,128,191,80,55,157,311,39,54,253,169,3409],[473,364,240,365,-222,88,149,160,107,179,69,57,240,52,281,144,31,37,143,167,22,3416],[394,0,323,-60,316,108,690,649,81,160,239,65,-175,254,-145,80,375,143,16,121,136,365,3281],[364,378,302,147,121,113,76,78,72,251,62,202,-166,64,144,-171,69,69,284,135,42,102,110,3196],[473,315,301,365,72,-227,114,89,145,97,148,161,154,53,188,233,44,41,144,266,12,43,250,100,3405],[364,473,183,-144,329,248,150,172,15,637,71,226,162,87,94,65,76,-216,719,128,0,28,84,24,75,3293],[394,315,-72,-60,130,308,111,303,677,118,629,135,87,139,129,-185,137,246,30,-161,365,245,7,117,359,76,3270],[364,378,199,270,87,83,114,110,77,-146,73,150,255,73,201,103,56,109,112,-201,105,58,274,62,35,97,100,3191],[378,364,202,152,155,131,99,85,50,353,29,135,165,81,83,76,56,50,367,112,-184,-170,174,43,-6,81,-97,130,3422],[364,473,-108,206,177,186,313,241,96,200,1,106,623,86,221,140,80,57,75,34,104,-225,712,100,-7,135,71,14,42,3287],[364,284,420,-144,271,310,23,109,146,356,153,575,72,-205,147,168,58,83,720,80,19,82,79,23,21,-38,79,107,5,-183,3285],[364,278,325,270,89,80,81,77,110,121,98,-177,113,124,-182,252,123,69,113,201,54,57,106,68,48,109,267,54,26,97,100,3187],[315,473,178,132,312,148,172,-156,55,640,27,128,254,147,117,-153,111,80,-168,73,43,70,194,-197,103,580,-17,103,274,216,123,107,3293],[378,364,187,171,113,91,145,126,45,188,40,90,341,63,131,131,75,-154,169,53,10,41,373,124,-194,46,-99,42,39,77,68,24,179,3416],[378,278,310,152,141,145,54,50,97,207,73,317,83,60,126,159,-152,77,382,78,24,6,-107,47,-164,13,172,33,31,41,85,127,95,7,3420],[364,0,485,206,198,163,107,33,311,153,230,174,153,90,62,617,119,77,74,209,71,45,57,114,-233,-168,712,110,41,18,129,17,72,26,39,3279],[364,284,-65,440,50,120,264,309,176,104,130,146,343,77,571,117,-214,117,84,141,51,75,714,109,12,-182,79,23,65,-36,8,102,50,3,29,-202,3276],[189,278,222,185,134,124,122,119,117,146,103,116,133,135,109,124,127,126,-160,97,133,127,-171,75,137,113,-187,73,83,110,123,63,41,76,79,111,125,3389],[315,473,162,151,193,-143,309,141,55,292,40,130,621,114,121,44,140,58,197,-171,91,68,-175,117,31,236,-19,-209,186,565,59,109,525,240,60,14,109,26,3248],[315,278,422,132,170,300,49,52,169,249,-170,599,-142,95,89,249,38,152,-162,116,119,112,-6,-192,74,112,190,137,98,46,581,94,-23,58,272,218,36,33,45,3290],[378,263,313,171,99,106,51,59,143,131,117,164,139,-135,72,345,29,57,174,124,61,-162,-93,147,45,74,379,29,14,30,50,39,59,20,37,78,45,75,-102,179,3413],[378,278,206,277,67,56,136,143,87,102,88,131,197,-137,320,116,55,27,-101,143,-147,80,387,40,27,47,172,44,15,6,36,129,79,25,23,61,83,76,81,-92,15,3417],[364,0,291,440,124,41,190,159,257,174,288,67,134,139,168,333,79,67,68,557,-226,69,79,131,65,30,707,96,30,-188,-198,27,37,42,65,-39,125,116,67,50,2,39,3270],[315,364,290,109,346,322,-210,97,-214,686,75,555,120,59,-167,120,81,55,-130,-164,96,142,71,116,132,-300,65,106,191,73,-305,111,163,75,184,46,58,74,65,155,71,-57,50,3256],[278,315,171,142,150,119,137,113,119,245,102,105,227,88,99,46,83,-133,280,38,11,-145,285,124,-4,70,34,118,67,62,4,-57,308,49,23,-7,-1,79,260,150,-4,21,-14,105,3415],[315,263,425,151,-129,203,62,71,306,192,129,258,57,91,-143,621,113,112,203,120,131,22,-4,113,65,14,-181,133,82,13,234,-214,61,-83,182,562,80,40,-12,523,237,67,106,65,-97,3242],[315,278,206,391,70,59,165,298,-148,-113,184,97,261,64,599,168,88,114,7,216,63,146,-170,145,114,50,181,-204,71,101,31,112,60,92,-77,20,579,46,-33,2,71,269,220,44,144,51,3283],[378,263,225,277,61,63,93,103,131,153,129,70,117,40,160,191,-142,-144,-85,317,57,58,177,48,65,46,383,131,26,62,43,39,-89,17,16,5,50,79,71,73,26,38,77,-60,2,83,178,3411],[278,284,221,128,252,252,112,83,69,-143,-128,399,-139,168,192,48,105,133,655,49,31,50,82,47,18,150,57,102,135,121,68,72,-143,103,-218,-143,32,-69,156,104,118,55,19,738,101,68,-33,54,3264],[0,263,210,135,186,173,140,-59,142,168,-69,139,85,172,166,73,72,163,57,151,59,93,126,64,81,104,116,60,148,-142,93,59,93,63,145,-142,37,43,110,89,64,33,30,152,52,108,69,29,67,3389],[315,364,160,266,-179,112,351,330,87,156,-227,-155,676,103,551,-136,66,142,79,144,130,54,-140,103,89,67,57,107,76,-308,66,100,98,182,-57,78,-307,80,145,42,-55,181,47,134,100,43,147,72,122,17,3249],[278,364,160,133,245,144,227,134,-146,333,-149,-174,323,105,-181,72,108,95,220,52,59,83,214,112,46,253,-224,108,126,243,94,0,562,91,131,72,86,-136,473,140,58,126,75,79,106,-51,136,57,224,62,64,3278],[278,236,269,142,129,141,124,122,132,155,97,215,54,-120,55,231,37,86,284,93,62,19,27,127,-151,10,280,-51,34,2,71,119,155,-5,62,60,-2,82,-98,310,42,8,-3,112,-4,255,-79,29,34,56,20,71,3411],[315,263,225,391,64,65,-135,200,156,82,293,-137,185,136,253,248,88,51,12,579,77,107,198,134,127,14,-182,114,-75,15,43,-206,14,83,70,98,247,59,62,56,89,179,564,41,-76,-42,525,237,35,58,67,-59,157,3235],[278,278,228,128,269,233,73,-125,117,365,71,-216,59,131,68,-147,90,162,658,176,53,26,65,49,44,65,78,83,-218,-147,139,105,116,111,135,123,22,-71,75,-135,105,44,29,740,29,144,29,64,137,62,-62,-10,102,-41,3260],[263,0,243,179,211,97,153,115,153,312,60,131,149,102,129,127,135,129,220,21,18,-48,71,65,12,90,54,86,68,60,41,23,225,112,104,-30,33,47,-232,88,-75,27,-37,235,56,96,21,35,109,39,111,104,-11,22,57,3182],[278,284,166,194,135,93,242,247,-129,-138,83,196,-133,122,396,71,158,80,89,30,47,126,650,109,24,131,55,39,100,139,42,73,134,124,45,11,62,-83,-170,-11,44,-220,-139,155,124,45,97,120,-20,41,731,222,-14,70,78,80,3251],[0,263,171,182,157,-51,181,167,-52,102,143,174,163,80,135,172,161,99,135,34,86,152,48,69,51,-132,121,61,73,105,53,61,133,141,32,32,90,39,69,70,32,143,-143,29,56,63,85,61,43,29,147,64,3,108,59,19,60,3387],[315,236,319,266,99,-186,102,-190,359,-105,340,193,-114,182,188,666,159,103,77,537,52,82,66,95,46,82,-151,95,-56,80,69,101,39,-61,74,-307,47,73,35,97,180,79,-313,134,13,138,96,176,-54,23,131,50,102,129,126,-3,-68,17,3243],[278,236,319,133,161,234,-139,-120,233,-96,150,367,75,109,57,317,69,100,220,-192,88,66,-209,127,94,86,202,19,152,77,263,101,150,54,120,242,92,-131,-45,558,87,75,86,88,55,470,-32,129,-1,70,53,67,100,141,224,87,-6,-4,62,3275],[278,236,189,239,136,127,117,135,111,70,122,53,147,47,212,140,-125,38,35,204,-135,82,288,-37,62,13,286,123,6,5,2,121,-68,37,7,2,68,87,167,-73,40,60,59,32,15,168,306,40,-6,5,110,74,25,258,-6,18,26,52,100,75,3405],[263,236,-54,179,112,204,158,83,149,196,98,277,135,139,39,140,41,94,228,119,116,18,54,63,-55,41,67,30,112,-25,87,85,88,-61,65,59,-35,55,101,223,113,28,31,228,0,-239,27,28,60,41,2,89,57,15,106,42,22,17,111,102,14,3181],[278,278,168,201,96,-114,270,230,93,80,108,77,358,81,-220,156,124,50,71,-186,73,153,652,90,47,-144,81,48,119,65,16,106,85,-223,52,18,133,-66,96,43,53,135,124,-28,45,-27,-136,104,104,63,737,-9,-1,140,72,56,138,60,128,4,100,-5,3255],[263,0,220,206,168,124,198,90,82,173,141,136,299,144,125,54,94,-34,78,116,24,125,221,92,13,68,54,59,126,82,41,22,-189,75,30,-33,38,53,250,23,35,107,-30,130,62,22,84,-74,95,24,224,104,20,93,54,55,96,34,-2,31,-12,-14,53,3180],[278,225,240,194,102,128,-117,100,238,173,242,-178,84,82,54,-139,72,116,100,388,149,77,67,131,117,49,642,83,52,11,128,36,-7,53,99,138,-143,-72,39,133,129,117,68,157,-2,-171,80,-222,65,41,-32,15,126,76,-24,31,58,60,734,224,25,79,72,-7,3248],[263,315,171,120,246,162,133,105,115,-153,44,243,189,267,64,16,145,111,210,20,-129,-109,143,153,23,668,-7,53,309,143,124,45,-281,234,99,-250,32,88,-235,72,28,48,0,-71,352,68,-23,28,584,-166,86,671,-131,38,275,180,-1,99,-59,44,6,120,117,60,42,3146],[0,225,218,182,-40,160,-45,161,174,196,155,59,179,110,53,156,103,70,141,122,148,58,131,70,140,52,42,61,38,46,-134,57,78,36,70,103,-132,51,64,132,142,69,90,28,2,70,128,137,59,29,24,-1,59,62,39,20,57,26,146,66,51,18,31,17,57,63,3385],[278,236,189,290,-121,-112,172,240,161,83,219,60,-107,90,363,-118,109,88,-198,345,107,112,215,33,95,90,205,115,70,76,87,107,-8,149,68,75,263,-123,150,-18,151,119,252,70,81,149,550,85,15,10,85,61,96,466,10,38,-10,66,70,65,89,35,221,86,-15,-9,62,3273],[236,263,183,173,-126,170,106,71,148,314,18,138,113,102,40,133,-123,84,433,-47,22,-7,-69,135,17,97,45,-29,74,81,69,39,245,-131,37,37,12,103,50,151,7,49,3,351,45,-14,10,32,147,140,-10,-223,-170,26,77,64,111,46,30,38,30,33,22,-23,26,424,-4,61,3362],[263,236,167,-86,172,87,100,197,115,154,136,47,183,56,273,152,134,33,64,110,-43,87,228,37,113,-19,70,63,-52,40,-31,90,123,107,27,32,86,56,74,28,24,62,54,12,15,31,222,112,37,19,226,96,8,-240,4,-9,54,39,116,38,52,9,101,41,50,53,17,101,32,3179],[278,225,234,201,-107,104,104,133,264,99,217,59,158,65,-182,358,71,76,75,-219,125,99,88,111,142,31,643,105,56,30,-148,44,44,51,116,60,129,-71,-16,82,-225,102,128,-26,6,93,139,125,62,59,150,20,44,-169,102,-3,62,37,731,-8,101,55,-57,29,139,7,57,223,-27,77,3244],[263,215,-49,206,136,158,86,160,191,170,74,136,65,-17,135,297,36,139,83,116,83,33,66,101,117,43,215,29,28,-36,64,58,36,27,125,83,-21,54,20,-190,74,-65,37,132,15,251,114,105,55,25,7,38,64,71,92,-10,-7,20,223,106,-11,54,29,8,95,22,34,85,18,-14,48,3179],[263,236,269,120,180,234,120,49,130,210,91,-201,31,124,38,182,-106,266,230,62,127,36,5,153,-115,113,133,75,98,-284,652,56,88,36,308,147,0,90,48,-279,234,24,26,-77,-105,-237,20,44,295,-154,-54,70,353,-29,576,140,44,61,93,672,6,177,5,22,-5,26,97,-2,233,24,117,59,3137],[263,315,149,146,152,115,234,157,46,187,105,71,-166,157,235,33,262,-100,142,10,37,105,213,72,-136,178,7,145,234,657,51,48,-258,317,41,0,122,81,-255,-13,32,100,-249,115,350,22,55,30,44,123,-88,701,6,77,133,79,529,-183,-57,-8,-130,53,272,177,10,-69,61,42,165,119,41,23,28,3140],[236,225,180,149,157,146,144,140,137,105,124,82,94,80,78,88,74,73,85,67,64,67,78,35,59,31,73,29,37,27,30,27,-130,43,40,30,32,22,-114,-133,40,37,33,-106,59,-109,-133,43,76,52,-103,99,49,-112,71,43,73,50,-96,94,55,39,71,38,66,78,46,90,64,35,63,35,71,74,3460],[236,236,216,173,161,-138,151,37,104,201,55,278,140,88,-42,109,55,95,421,32,-154,16,51,130,-15,60,-76,45,45,36,97,-34,152,12,68,79,9,101,0,243,-136,28,6,352,-172,35,36,54,87,144,22,35,42,-4,143,29,31,7,-9,-221,31,62,-21,24,111,254,40,63,18,7,16,-26,422,-129,60,3350],[236,263,203,148,106,65,-134,166,40,138,140,48,305,-114,140,-10,103,17,-63,141,39,87,433,-22,25,91,50,130,-114,95,17,42,95,68,53,6,69,105,238,17,28,34,32,14,62,33,148,6,112,47,346,-218,29,-21,33,-17,163,142,26,58,-172,42,72,60,-27,166,1,36,43,29,27,9,22,425,57,57,3356],[236,278,179,-78,197,190,90,192,108,289,66,205,141,142,56,44,104,95,-145,44,152,63,45,134,-23,-181,-20,177,254,-175,119,85,672,103,129,-2,-2,118,150,85,65,16,2,556,109,-184,23,47,657,79,-233,180,56,-15,232,189,118,31,29,61,41,-261,66,88,-25,-221,12,-10,293,0,14,12,12,151,73,195,120,3164],[263,215,194,-86,100,165,124,154,93,83,182,136,162,47,133,177,-25,46,78,264,124,131,75,41,79,-26,219,91,31,38,-22,61,30,26,-55,34,64,60,31,119,105,126,79,13,5,70,-196,70,4,28,130,39,9,248,41,12,50,22,226,88,52,-11,82,-11,53,25,35,104,7,52,93,38,52,21,30,32,16,-11,3178],[225,215,171,-62,184,171,53,102,48,137,91,109,-84,95,133,-91,74,96,138,123,57,65,130,17,55,97,123,59,82,57,97,53,65,51,78,58,49,47,-103,62,44,38,46,106,50,-105,83,37,109,24,82,65,46,68,104,24,-320,40,71,62,22,24,60,40,-313,58,43,-9,96,10,69,38,50,142,26,98,24,38,6,3432],[263,236,167,243,138,56,171,229,107,45,122,45,204,-107,-198,111,122,54,23,164,-99,263,232,89,124,-270,144,158,56,118,1,76,83,96,47,-10,649,101,75,9,37,304,143,-61,-119,-9,-274,233,53,70,-74,86,11,-239,26,48,291,-156,124,24,351,33,569,138,116,43,108,669,22,174,-12,53,-20,23,68,-19,231,-64,58,132,3132],[263,215,274,146,126,143,53,129,229,112,145,165,44,-100,32,-163,61,155,160,230,251,-116,20,86,103,23,220,79,46,-1,176,143,14,46,232,656,-244,97,6,-259,318,29,127,109,29,-251,69,101,140,126,-60,13,349,41,34,75,25,68,-84,702,-130,79,52,25,525,38,-183,62,-128,29,267,176,-62,-11,73,161,-21,-50,117,134,34,3133],[225,236,209,174,123,142,111,137,67,-115,67,129,-113,173,124,32,166,-14,136,22,34,-20,135,79,26,154,30,71,108,143,63,21,277,89,44,19,57,49,230,26,29,38,19,148,63,14,21,31,33,45,139,90,23,11,124,63,17,40,-31,-15,24,24,120,60,25,194,-107,-13,115,20,25,16,54,193,38,23,103,91,13,9,53,14,3179],[236,236,209,181,153,43,152,-144,70,158,93,-36,191,68,274,62,88,36,50,96,7,91,420,42,-158,41,-72,130,23,59,7,-31,30,43,28,9,98,106,147,31,53,66,75,41,-153,5,249,-137,51,15,355,40,27,32,-14,28,84,143,-2,60,41,11,142,28,24,-128,43,-224,73,62,111,42,-26,246,68,25,23,-60,-26,21,419,22,24,3348],[236,256,211,148,73,101,46,147,-141,80,154,120,-10,33,156,301,40,-117,-58,132,101,57,55,-8,83,25,430,49,57,7,89,128,21,27,-116,93,46,108,31,91,66,19,62,18,18,238,15,32,35,52,35,56,60,147,111,37,-27,8,344,-221,-169,-18,34,13,164,30,144,40,53,24,70,59,162,-24,67,40,3,18,28,42,-133,426,1,72,3352],[236,236,231,-78,204,183,116,89,86,266,174,238,52,105,54,135,146,137,-148,47,111,-15,-15,139,60,138,38,78,149,30,-180,170,86,74,249,-175,18,124,-170,669,93,42,-6,563,62,139,-13,30,266,88,9,65,98,21,645,-253,-15,11,-231,185,45,190,13,13,120,34,31,-3,172,-8,68,86,-235,-61,79,289,23,105,0,43,1,157,109,14,118,3160],[236,278,-44,190,108,200,184,186,84,164,96,65,277,114,199,55,137,60,55,29,-25,92,-147,177,145,-175,-21,138,142,-180,17,89,269,239,30,7,110,124,632,30,36,125,-8,-184,134,5,81,61,150,46,556,220,31,-183,92,113,650,74,35,-7,56,-2,225,183,6,167,4,60,112,-265,-25,-9,-64,-223,77,-42,284,-31,12,143,2,1,94,192,10,29,3158],[225,215,-30,180,69,110,176,169,99,-74,44,138,136,77,107,108,87,69,134,-120,61,85,131,68,49,65,122,8,58,89,50,54,-84,84,42,44,98,50,75,85,35,79,58,90,50,75,57,42,-310,44,111,96,20,-104,68,46,91,23,73,-4,38,7,107,30,55,146,36,61,33,21,-317,9,145,58,25,5,87,151,35,48,50,150,4,100,2,70,39,3421],[215,225,212,98,125,-101,-98,78,79,179,62,141,166,74,59,98,61,61,-63,43,38,48,152,76,2,137,67,47,157,76,-98,31,123,60,95,18,34,47,100,147,24,15,-8,93,127,62,33,5,150,43,156,76,31,4,137,47,-150,34,-9,45,12,55,32,35,19,5,8,-5,163,9,-3,-113,120,-144,53,40,64,99,10,22,72,72,52,24,-2,3,94,37,3380],[263,215,194,243,66,134,117,141,164,60,216,30,103,61,162,197,-106,-113,35,-205,113,146,158,95,248,8,220,74,52,14,-276,157,23,48,54,114,178,120,11,78,91,231,635,-61,19,71,-263,313,27,68,109,27,-128,-247,55,39,137,123,-72,78,348,43,33,73,285,-21,-166,707,-19,75,516,121,43,40,70,23,-127,5,173,133,-70,15,13,160,225,-64,-56,131,26,3121],[225,256,184,174,150,113,73,73,108,107,127,-142,41,-14,36,-114,53,171,146,119,154,38,34,81,-26,59,129,33,55,22,154,68,35,30,106,144,32,54,17,274,87,35,53,152,20,227,17,39,123,44,-24,-8,62,16,26,27,26,-100,143,90,26,64,23,19,16,65,38,-6,30,19,121,60,193,9,43,111,-2,110,19,18,12,194,10,6,102,87,26,16,18,52,3176],[225,0,263,219,217,73,203,65,94,208,80,99,193,131,92,22,126,73,133,12,29,67,129,161,19,224,10,151,143,208,-137,26,-211,153,55,-16,-139,64,-186,67,17,60,-29,153,202,20,57,17,217,-97,133,283,24,21,83,51,194,-106,-151,27,28,67,84,44,20,498,7,26,106,57,18,22,62,503,-290,58,82,374,20,33,70,-9,104,61,46,-30,376,14,103,-15,2,3248],[236,256,184,181,54,150,64,99,147,-10,-151,158,72,50,118,185,23,63,57,266,79,-124,-65,66,96,18,428,-25,31,12,45,130,37,53,22,59,87,106,12,26,39,-120,91,41,20,149,86,62,-17,17,15,58,-152,248,51,14,25,47,353,39,43,25,96,37,80,-17,141,-221,5,-20,159,32,-130,27,74,75,53,8,59,29,159,244,1,36,29,-61,17,38,17,422,22,46,3343],[236,236,-34,242,134,98,194,178,189,72,70,61,255,158,232,77,99,-16,-4,120,59,135,-150,89,109,42,42,133,79,132,40,163,-146,154,26,28,-184,125,105,-6,39,248,-177,53,107,45,663,93,18,31,560,83,45,138,21,27,259,86,-205,2,102,-1,654,-253,75,-51,38,183,32,189,117,1,5,30,78,23,174,34,86,67,-239,-54,114,288,-39,-49,100,44,69,155,26,-34,122,3157],[236,19,281,190,207,93,93,118,179,102,174,143,67,77,52,272,-10,110,68,195,131,140,-12,171,86,30,-164,80,38,30,-176,135,42,25,139,-184,20,135,-5,266,235,84,104,-172,21,635,-156,129,90,53,48,8,128,103,148,10,15,26,560,216,62,112,-16,-3,649,-54,74,81,-21,14,218,182,169,2,72,115,15,40,-265,134,-60,-231,26,29,280,-34,-43,73,5,-4,93,-19,194,27,3156],[215,225,135,190,-96,83,127,-97,74,180,68,64,166,68,137,65,70,48,156,83,2,53,-65,55,30,87,69,70,68,130,39,27,126,148,14,5,-103,50,101,40,8,92,17,171,130,9,139,26,-138,41,87,94,15,62,40,42,133,41,-4,-2,30,11,139,49,-3,-134,12,44,67,56,20,12,69,-3,54,24,169,93,-113,50,120,29,52,40,19,72,98,11,42,70,9,106,-5,3,34,3377],[225,19,216,180,115,61,107,56,173,126,157,-102,115,78,-106,134,77,72,138,105,81,62,131,68,73,48,125,60,41,41,63,4,93,34,54,87,66,50,75,-88,82,46,90,89,17,72,-93,83,54,40,85,2,48,68,-311,11,58,43,112,92,38,45,-311,13,97,148,21,90,13,39,92,29,145,149,23,25,4,76,25,46,143,55,20,26,93,150,76,30,36,50,0,-21,92,152,41,32,3413],[215,256,173,98,-92,132,82,68,-102,177,65,144,104,71,52,161,37,68,-61,53,63,16,75,80,40,-99,151,40,101,17,134,48,155,25,152,64,-1,49,61,120,58,8,29,93,32,99,11,15,142,45,0,52,126,31,143,56,14,7,158,73,11,45,-8,-111,-152,133,31,2,46,11,33,34,1,67,50,157,-3,11,6,14,24,-144,24,20,65,99,3,40,36,68,51,55,21,34,93,21,34,3378],[215,263,-40,136,-129,194,150,193,121,322,4,92,181,154,-132,67,118,161,229,38,-15,33,116,119,39,309,-21,168,161,92,86,30,629,110,127,32,27,65,118,-128,40,-36,2,223,160,-22,55,54,346,87,37,-371,-39,-16,-253,115,163,151,45,108,40,53,89,144,-153,-142,-5,4,72,46,-33,-13,42,-104,97,112,75,499,38,-105,28,-18,234,147,73,133,140,91,126,13,13,702,2,27,52,60,-22,25,3138],[225,256,205,149,85,79,143,110,138,49,97,37,99,45,-144,100,-18,43,46,-139,-16,165,144,45,151,30,131,76,37,53,28,72,30,52,34,50,154,58,28,25,48,103,143,-8,36,25,271,85,33,-94,152,-3,43,226,33,24,125,44,144,-2,57,22,21,26,123,13,40,89,6,61,10,24,11,64,48,7,29,22,59,39,191,60,13,110,34,20,109,13,13,191,11,3,99,88,112,16,-3,9,-9,3174],[225,256,-58,219,89,211,97,99,199,141,51,181,31,86,28,188,45,128,140,86,114,33,25,166,60,-143,125,44,55,-24,219,155,76,21,141,197,-35,60,9,-212,151,13,-141,149,36,-188,26,62,89,-91,-147,39,204,58,212,76,21,20,140,283,27,49,23,26,189,72,-108,29,69,26,81,43,493,-24,-277,105,44,-21,59,60,-15,509,20,55,80,373,-28,-7,57,69,105,10,61,-18,375,3,15,103,-18,3,3247],[256,19,182,138,124,52,99,-259,79,185,62,-76,-60,95,176,126,81,73,128,76,3,52,206,54,17,160,139,55,94,82,69,12,78,62,53,-7,37,65,123,73,30,24,-20,154,73,87,71,11,124,15,110,121,27,30,7,19,15,45,-23,33,0,49,59,10,12,87,35,1,81,19,37,19,128,63,41,30,32,107,26,12,130,110,13,-38,-118,-139,-102,32,13,69,3,101,9,82,58,13,-13,40,97,18,51,3436],[236,19,238,242,107,126,197,89,189,80,163,56,91,2,142,251,71,152,0,222,94,102,57,83,128,33,-161,171,25,30,38,128,3,35,77,128,-174,126,37,-148,155,129,-185,52,32,107,260,236,18,40,-173,4,114,630,12,4,86,51,566,88,104,26,125,9,248,9,83,212,12,107,638,-258,-53,-54,81,29,-21,-42,185,73,168,23,28,116,178,32,34,136,30,-247,113,-18,279,-34,99,3,36,66,-35,87,-35,39,3151],[215,182,190,190,76,-102,70,75,124,95,-107,161,72,59,98,161,20,63,161,128,54,27,76,51,46,32,-70,36,21,8,85,68,46,9,67,129,21,49,5,125,146,32,-106,172,11,97,83,90,35,41,4,3,131,126,-141,15,2,15,86,95,31,42,24,14,132,75,39,53,14,-109,138,47,-136,29,56,63,17,79,57,50,62,-3,14,7,171,89,31,39,24,120,49,3,35,3,99,4,7,41,-3,17,107,23,1,3376],[215,263,127,-65,152,187,-145,187,25,204,112,-122,313,125,86,61,155,46,122,52,53,154,225,178,-25,109,-18,112,150,298,40,31,225,145,-18,3,79,73,596,63,47,125,30,61,157,-4,-138,40,138,146,210,-358,41,-37,98,152,364,89,29,8,-39,43,-265,107,-41,-96,-6,105,73,55,-151,38,13,-149,97,142,72,137,-15,116,39,13,244,110,10,22,491,-115,87,-25,-5,703,62,137,-31,103,-21,14,326,14,38,84,55,46,3120],[215,256,128,152,83,64,-99,129,64,111,-110,57,167,46,141,87,66,19,81,145,40,63,-64,45,58,20,150,73,36,-105,3,53,94,95,12,28,132,54,141,13,19,149,62,12,39,41,117,57,25,15,91,60,21,98,6,-103,140,44,166,8,120,12,138,58,27,68,31,74,10,42,-154,10,26,133,50,21,41,3,33,37,-2,72,24,156,11,36,9,9,25,-147,15,55,59,101,76,32,34,5,13,48,2,33,90,22,26,3377],[215,19,265,136,184,-142,130,32,149,163,180,296,73,170,45,172,-1,149,236,-140,97,51,-8,123,30,85,107,47,149,37,311,161,-124,50,162,96,15,74,-18,622,109,55,26,228,-46,114,0,-32,-234,103,33,104,158,53,356,47,-144,0,27,-376,45,113,-28,-12,167,51,152,17,107,38,91,143,-151,-30,95,66,79,159,45,-104,19,-95,33,19,74,493,50,-16,42,32,228,-13,143,-34,142,0,91,126,145,-6,703,55,28,60,33,46,3134],[19,215,214,2,195,158,102,115,102,178,97,124,147,-77,32,-37,87,93,311,41,59,61,60,63,45,93,18,67,105,139,43,58,184,67,-110,57,38,64,51,143,36,40,-96,249,64,48,25,52,119,73,-43,83,21,41,84,76,57,13,38,105,20,131,37,48,3,348,-1,29,61,6,22,30,152,66,41,38,19,311,-12,28,-4,17,109,54,28,119,127,11,139,25,-89,-272,30,10,19,84,-8,60,217,-4,104,80,-12,12,111,14,42,3374],[225,256,205,-97,110,103,79,207,70,48,193,33,136,56,179,129,82,46,36,163,71,123,135,50,111,-21,126,160,29,-146,-38,163,31,53,28,-154,204,75,73,29,52,143,190,-145,34,71,-211,146,31,23,152,45,29,-189,34,36,90,-93,152,37,195,33,205,74,86,-19,-100,283,47,47,187,66,-21,71,-267,57,74,-32,44,43,496,71,22,102,92,-33,-22,59,21,502,21,8,74,375,-18,56,20,11,34,106,9,23,376,55,-23,103,35,11,3246],[256,19,169,154,107,-254,129,48,74,-48,76,181,183,82,-78,104,86,61,210,102,24,61,124,65,-7,94,140,45,70,151,41,13,140,84,25,-19,64,66,53,77,12,52,-9,124,74,32,68,30,28,51,144,126,4,85,61,13,109,10,-24,3,26,22,5,17,38,68,36,32,40,47,10,29,129,84,42,-38,77,-107,15,44,123,64,20,29,21,84,105,6,14,109,18,102,-123,-135,44,7,-12,35,101,1,20,6,56,-7,88,38,-24,33,50,3434],[256,182,-22,138,60,120,68,62,96,-47,-263,194,134,74,88,-67,21,87,133,166,67,35,147,56,39,69,202,22,58,-10,157,53,80,31,91,83,-12,68,87,75,62,15,32,154,26,121,42,23,11,19,-17,37,76,66,123,53,12,38,109,119,0,17,37,20,12,136,41,2,34,29,58,8,83,108,41,75,-123,-135,16,14,67,59,7,17,37,114,58,-6,44,126,17,50,-39,41,-100,24,26,11,63,19,101,24,82,12,51,-8,95,32,19,-15,3434],[215,182,222,152,70,78,70,-105,-95,84,127,101,94,29,159,162,52,39,82,129,54,55,156,37,50,9,-69,51,14,32,17,70,16,19,35,-107,76,59,43,91,94,69,125,13,17,139,123,141,6,16,170,6,41,93,26,14,32,38,82,58,121,-104,-146,13,145,28,41,94,21,38,127,56,66,74,52,9,14,36,44,39,-139,133,15,62,34,2,78,40,8,-8,23,4,162,91,6,23,8,25,50,48,56,-7,99,31,-9,41,11,6,105,21,31,3375],[19,225,122,101,167,137,153,130,82,161,71,139,148,-76,139,28,-80,76,166,20,52,67,161,-10,45,-166,25,-7,127,-161,-2,82,295,112,37,17,-10,85,246,-15,44,29,12,90,92,47,-21,45,156,73,78,154,10,46,117,160,137,64,48,30,6,31,106,152,14,406,0,29,42,24,13,-11,4,414,37,52,18,69,-14,43,0,-18,60,52,5,145,66,37,172,-19,12,151,6,143,-11,162,-130,-7,313,12,-16,81,-9,10,280,-11,35,-10,-20,75,-14,6,3334],[215,182,228,-65,197,138,32,122,-150,-72,183,220,71,64,71,308,68,120,129,77,142,-1,0,191,149,31,220,47,-6,10,109,110,83,38,147,297,53,78,-7,224,141,46,73,72,24,594,-41,128,104,146,20,12,152,-138,131,38,-40,0,211,-360,-33,152,-129,38,369,19,91,98,145,-22,-272,104,-107,15,93,70,14,39,58,111,-36,-149,5,79,68,134,-42,-4,30,34,243,38,111,46,490,47,-116,86,44,17,702,54,138,102,-82,-4,325,29,-23,29,83,24,-3,3118],[256,225,212,108,138,107,-117,90,59,207,31,-146,148,118,25,59,149,137,255,26,69,32,93,159,14,204,17,90,-149,84,126,4,348,69,92,18,39,95,77,139,28,30,-2,376,84,-5,7,-90,308,93,3,118,32,-54,95,90,-123,56,-6,-156,34,89,37,74,-37,667,1,25,46,1,-5,31,110,169,60,27,-25,599,26,12,22,-257,18,44,50,150,91,28,78,12,-20,38,51,47,30,-104,-35,-157,-351,10,-102,104,24,9,107,-3,59,89,22,61,55,27,55,-4,3209],[215,19,182,236,133,39,176,-148,196,91,133,53,150,15,295,-92,170,69,4,193,44,152,233,58,96,48,110,116,54,79,18,171,-21,148,44,20,307,78,-125,3,-19,159,93,41,-13,71,623,108,-113,10,231,97,44,116,-24,-14,-244,101,45,17,153,39,359,51,103,-20,148,-380,84,109,161,46,18,42,93,21,106,51,142,-10,-152,22,36,65,130,-37,160,-108,12,-105,4,-18,72,495,36,42,92,53,56,227,38,-12,140,25,140,124,-71,-4,703,53,26,59,35,60,5,3132],[19,215,40,210,118,123,184,154,110,161,89,32,165,89,119,37,-80,73,66,-50,60,88,306,73,54,146,16,55,80,84,40,59,82,97,42,-95,32,67,169,36,51,-111,54,-24,78,48,141,34,75,20,245,88,26,47,45,54,113,70,39,32,17,14,79,73,24,64,6,103,41,129,3,-7,-6,348,45,51,55,126,30,35,152,27,114,38,26,16,308,20,79,14,-2,-272,30,114,-15,146,-7,16,136,-89,15,39,19,10,203,58,-8,-36,103,77,9,10,-11,28,28,42,3374],[19,256,162,2,172,183,107,113,97,161,100,145,-38,101,51,142,83,-78,311,22,61,52,26,65,57,38,54,68,-102,61,95,63,150,41,100,137,-88,70,53,186,65,51,35,249,23,47,45,42,91,74,35,108,62,15,114,134,7,8,-45,77,21,72,26,34,56,159,9,30,61,-9,35,46,343,12,43,49,32,133,5,32,28,67,-77,29,18,309,20,0,58,-4,104,104,50,-9,129,13,10,136,57,-3,-274,38,10,83,31,8,214,34,11,18,78,13,-12,110,34,26,18,3373],[256,169,-19,154,-245,125,77,81,125,169,35,-87,108,70,109,177,38,75,211,-90,65,4,148,66,49,36,122,22,33,-17,90,43,84,16,67,150,0,70,34,139,82,34,60,124,5,50,97,48,61,50,-18,9,76,51,24,26,38,40,145,127,26,12,15,30,106,133,6,32,-35,18,1,16,68,68,43,32,16,81,45,43,104,80,16,-113,83,-109,38,-11,37,132,16,20,22,57,109,-7,-1,13,-16,-5,103,-13,-134,7,31,25,102,19,50,18,5,37,9,89,-13,57,-8,32,3433],[256,182,132,-47,76,64,54,117,-258,138,109,90,-46,27,191,155,68,38,152,-103,47,75,128,33,60,0,204,48,40,63,-12,58,106,52,19,27,154,71,63,47,25,88,79,-8,33,72,72,59,25,44,152,36,12,121,45,25,7,16,114,7,69,33,116,51,59,108,43,118,-113,15,7,20,71,142,43,20,28,58,6,-4,83,127,1,78,-36,37,-133,2,28,62,17,51,27,116,79,39,24,-9,60,14,23,-14,-102,35,58,8,27,9,101,22,15,11,-14,-21,9,95,32,-10,-14,3434],[182,256,115,84,166,102,59,67,44,139,37,115,157,60,44,53,-26,51,177,32,31,31,105,51,14,78,41,26,137,109,115,26,135,39,-40,28,9,48,62,141,19,24,21,-148,124,28,21,8,170,65,53,62,26,-115,145,80,66,30,42,46,18,77,10,44,17,191,13,49,75,2,-12,26,65,128,17,129,16,247,-3,33,12,38,50,40,5,95,43,10,50,-11,-1,72,17,39,-3,61,14,29,210,0,66,38,54,-98,-249,7,106,43,-18,45,23,-9,38,-16,98,58,-63,114,21,6,3177],[19,169,192,101,149,156,88,89,149,172,117,127,28,83,27,144,68,-79,156,132,-94,58,24,-5,65,13,157,73,44,34,-167,-10,-12,43,126,-164,24,89,46,291,111,47,-16,94,9,245,43,27,123,73,48,40,91,-33,150,39,20,13,77,152,8,159,19,-6,136,13,63,38,67,-6,104,151,403,-19,47,40,5,143,24,60,-11,415,16,10,16,63,-10,-118,1,4,56,-15,53,-10,68,12,39,173,52,16,150,-2,149,163,-6,9,311,-9,-22,11,81,-9,15,280,84,0,-18,-11,75,9,4,3333],[215,182,-22,236,48,130,190,136,170,63,-164,73,-84,82,217,143,58,15,14,284,160,116,122,63,140,22,224,178,46,24,41,112,11,-9,51,73,109,89,77,-25,147,142,297,36,36,-130,221,145,-27,15,75,12,-7,590,-113,41,104,150,226,97,149,-17,125,40,-252,28,94,-364,16,153,379,59,-27,18,94,82,139,-35,102,-9,-110,42,6,68,100,52,39,111,56,-157,36,35,66,136,154,25,-112,9,-71,236,-19,39,484,39,52,82,60,27,703,55,-17,104,-1,146,4,324,28,-10,46,83,53,35,3113],[256,225,145,188,-105,96,139,111,43,160,50,31,197,147,-153,45,114,45,102,46,30,131,253,101,62,96,21,153,91,197,41,5,125,-159,36,0,121,99,326,15,-93,89,16,34,99,-42,138,30,-100,66,375,146,29,-3,49,83,293,92,-3,23,33,10,95,90,-3,159,7,-157,13,87,-37,32,18,670,63,34,36,85,29,51,106,13,31,28,32,57,598,5,-101,-259,14,43,49,153,28,76,-35,-3,70,-21,18,50,30,19,-363,-156,2,26,-104,100,9,7,55,4,6,58,89,13,-5,55,57,9,-5,3208],[256,256,173,108,116,130,63,38,-119,-97,89,231,66,146,40,140,91,112,259,14,126,26,28,161,25,123,83,14,103,16,206,84,137,34,-155,86,9,99,4,345,64,-94,35,375,36,71,-49,40,110,99,-6,-150,83,15,301,93,-37,13,8,117,34,93,-4,38,-123,119,53,27,71,31,35,73,662,-265,69,26,53,168,2,35,18,170,2,55,-30,589,29,-30,-155,28,13,-99,44,32,91,11,26,81,44,12,41,52,49,-104,-8,22,-355,35,21,-11,101,-4,81,105,147,5,39,87,61,-5,58,51,3,54,3203],[19,87,201,210,131,109,117,109,179,69,142,148,44,82,-43,162,70,87,57,116,-84,79,27,83,83,42,298,68,47,-97,139,56,44,51,78,83,62,68,41,81,96,44,25,-19,22,170,65,-117,45,23,50,38,79,129,73,18,25,13,243,86,19,53,15,-3,112,0,69,110,42,36,71,70,61,27,53,41,20,19,127,50,11,347,6,38,55,125,-17,16,17,150,113,12,37,21,308,11,19,79,3,-86,-272,17,117,146,24,15,136,21,103,-5,37,56,-18,204,41,36,-15,-37,76,18,17,-12,38,22,26,3373],[19,256,31,159,123,120,161,178,112,-24,91,57,158,92,143,53,97,69,26,130,70,-81,306,74,57,64,53,58,51,31,-93,68,74,-106,54,36,92,75,137,51,43,99,127,51,35,25,184,64,29,16,245,114,23,45,31,41,81,71,-41,34,61,-4,114,133,38,16,13,76,44,70,55,13,27,157,50,26,59,13,45,30,341,-7,-73,49,52,-12,136,30,26,63,4,102,17,310,24,55,11,12,35,103,13,19,128,12,54,135,20,18,-275,36,-7,82,-11,-2,15,215,34,-16,9,77,15,-17,109,34,21,18,3373],[256,169,148,-47,69,71,-252,122,49,120,118,113,160,39,-90,-47,67,20,156,188,60,71,209,30,58,-10,124,61,24,33,-6,47,52,30,37,59,91,74,75,102,51,66,145,-9,11,61,137,78,44,43,121,10,36,46,24,34,60,48,146,35,68,23,16,24,6,64,11,126,23,10,106,47,105,132,41,-114,-39,37,14,-2,67,142,18,32,30,58,81,30,-6,80,-1,24,74,-105,-131,35,2,28,29,20,50,19,113,39,-23,15,58,-8,100,-12,-14,5,9,57,-5,102,18,8,20,5,-15,-14,86,-13,9,31,32,3432],[182,215,124,92,143,-73,-83,122,56,199,50,152,170,114,69,56,157,52,224,24,37,46,182,81,-2,222,19,87,130,75,61,39,323,74,60,16,16,69,68,147,20,22,-5,141,-184,-10,34,29,231,-102,139,152,21,-27,111,84,55,70,-20,40,-102,122,28,145,-1,643,-8,14,60,-1,-10,18,52,246,52,8,44,-233,9,34,8,2,74,44,16,-219,-225,61,105,-8,37,267,19,55,-120,144,21,37,680,26,106,81,35,18,255,-7,111,88,-15,0,-300,7,-15,5,193,10,45,77,7,-18,87,31,23,97,165,35,-4,-21,3193],[182,256,103,98,71,74,160,99,45,167,35,48,128,-20,114,46,58,40,109,43,23,45,174,31,25,116,41,45,51,71,12,30,90,130,25,18,113,47,120,27,14,-42,26,59,123,-112,137,22,68,35,-155,66,20,23,21,52,164,64,47,52,29,6,140,77,-10,130,15,45,30,75,17,1,10,192,19,39,67,41,25,28,63,-10,56,129,20,40,245,30,66,36,0,70,5,94,53,45,13,6,-225,-4,-15,52,-9,-5,234,26,56,-62,70,45,6,-94,38,55,57,106,42,12,-15,23,93,20,-20,97,45,-2,113,21,111,3172],[182,169,225,84,114,158,47,47,57,143,58,111,58,59,38,153,46,56,172,37,-41,24,46,53,26,111,100,34,-34,30,79,21,148,22,133,111,26,47,22,135,36,13,4,-147,28,64,-110,26,153,70,42,52,119,36,165,81,19,19,56,56,18,78,-7,29,66,72,27,50,138,-1,7,42,180,33,18,71,7,103,1,39,-8,133,8,21,14,244,-3,18,32,9,46,66,39,53,42,-97,9,48,113,0,72,24,40,61,-5,-6,205,113,-16,20,35,4,7,-252,63,60,17,41,44,-14,22,37,51,7,94,-64,-2,5,103,28,3174],[19,169,135,171,102,95,140,152,133,45,138,32,166,77,124,158,78,66,18,111,70,-85,150,75,-98,38,154,-15,39,5,35,-16,45,40,37,6,-169,84,-24,45,39,124,-167,62,21,-23,291,111,31,23,91,43,25,242,29,2,118,72,84,45,89,-1,145,37,112,-7,66,151,10,156,131,33,-10,11,58,11,67,-16,150,-75,405,8,23,40,83,-16,147,62,17,414,20,-17,16,66,154,0,38,12,4,50,-16,13,62,-1,54,170,1,-15,152,-3,11,164,18,56,10,310,-9,-19,-10,82,27,17,277,83,7,-13,-11,75,23,2,22,3332],[256,191,187,188,88,-112,48,67,136,67,104,148,50,55,50,193,34,143,105,-159,103,85,35,110,125,40,243,18,44,3,95,151,24,-96,90,198,31,102,-35,125,-163,45,118,41,22,321,26,88,40,67,13,33,96,134,-103,17,0,19,375,145,37,82,-39,30,294,23,91,-147,20,39,104,94,157,15,78,10,25,51,86,79,-264,671,22,60,22,82,19,-11,1,100,30,12,40,32,594,19,14,-99,-2,-17,42,8,155,77,18,4,70,11,-106,-8,50,-156,9,-363,57,6,21,25,100,-10,7,54,58,-25,3,88,40,55,31,17,54,81,3206],[256,256,138,150,74,42,111,127,77,58,-126,44,-105,103,227,50,142,43,39,130,41,110,257,27,124,29,90,156,49,119,10,90,31,100,-95,28,205,100,133,-33,42,-158,86,20,64,35,338,65,-24,21,375,-140,39,67,8,49,118,101,21,34,80,33,301,93,31,-255,59,113,67,95,-125,15,15,108,84,51,82,21,73,26,663,14,7,26,45,20,169,31,20,168,19,-111,-29,589,53,-154,26,24,-3,11,15,-5,88,-3,46,80,17,42,41,51,-9,-104,76,3,55,-356,36,19,10,102,51,8,103,146,-33,13,87,61,84,54,15,50,53,3201],[19,87,243,159,128,114,120,104,156,56,167,-39,61,80,145,151,79,86,28,131,88,81,49,77,-88,-86,301,72,57,36,61,58,54,43,48,22,136,70,32,69,-110,77,82,53,20,133,80,93,30,18,-27,38,36,172,27,0,39,19,247,114,63,40,63,16,77,33,68,83,22,49,108,130,14,-3,54,41,39,-16,67,38,56,154,8,38,60,13,19,42,20,342,-73,11,44,129,135,14,21,23,20,108,102,-4,308,54,0,76,34,-14,-273,14,19,143,-17,51,22,134,20,18,34,37,1,-11,201,41,13,32,-37,75,-3,16,13,-12,34,25,3372],[169,256,31,89,164,111,83,90,50,142,22,174,113,80,-21,47,68,51,142,31,35,54,-91,73,39,118,10,71,110,121,51,41,183,-90,42,34,74,37,102,46,24,57,26,130,103,3,19,37,-161,104,170,117,31,25,100,160,94,43,4,-6,32,-53,57,70,31,390,19,-100,51,42,9,16,-95,262,49,-126,50,259,2,50,42,37,49,56,17,97,77,-13,168,32,35,96,-20,-77,42,60,18,45,322,2,38,94,26,9,189,6,-33,23,32,22,18,7,15,4,102,10,-165,-147,-97,7,71,46,-18,5,93,7,18,4,99,135,-43,20,-1,75,13,3365],[182,215,113,106,-78,128,142,-69,61,184,45,76,186,165,144,40,108,57,186,42,9,42,222,97,27,89,21,76,97,214,24,41,125,121,26,-1,56,72,303,27,30,58,13,148,-179,-24,153,22,70,77,138,159,-103,-8,34,152,210,-107,-13,16,22,10,106,79,-7,237,1,41,80,117,0,16,21,645,53,49,44,-222,14,49,42,1,74,3,26,56,-239,41,148,-3,18,269,13,-217,27,93,20,-3,329,36,-3,17,-120,17,650,30,6,46,103,73,-17,15,-13,30,99,111,88,-2,-20,-301,121,23,1,190,82,-3,76,7,-68,82,26,29,18,166,35,8,3189],[182,169,182,92,-62,147,61,59,-85,193,109,161,64,63,41,166,59,110,232,61,138,14,29,87,41,61,178,51,72,16,222,83,152,27,124,73,4,72,1,321,70,29,11,142,23,64,-16,25,114,-102,-17,42,-185,38,228,127,-2,6,141,148,-100,81,-5,24,54,63,69,18,48,17,26,144,641,6,58,55,14,-227,-3,44,2,240,28,23,45,-227,-116,21,45,5,82,106,44,28,-227,20,62,102,145,26,266,-282,60,145,7,16,680,83,-15,8,79,-7,35,257,178,26,39,88,-2,-22,108,-19,6,32,180,42,-3,-18,-103,33,85,24,94,14,-5,105,-76,3187],[182,158,227,98,79,66,49,52,158,84,92,153,48,48,54,124,36,-23,112,108,47,39,46,36,40,13,171,37,29,17,115,43,35,15,49,69,37,53,-116,90,124,32,112,65,15,118,36,-42,29,40,41,52,118,130,67,10,1,22,-158,65,31,51,24,4,164,15,63,54,40,31,137,75,127,-10,24,28,20,41,74,37,38,192,5,14,67,39,51,28,11,64,54,-13,126,-3,246,-4,27,66,47,-1,71,7,93,45,46,-96,-227,16,72,-12,49,26,21,235,52,-6,0,-63,45,24,35,37,106,19,53,41,15,24,32,3,92,3,96,3,113,7,13,112,3172],[182,169,123,206,60,52,109,156,67,69,50,42,137,53,109,71,56,35,48,140,34,52,169,40,-44,38,102,47,32,106,23,22,47,-37,17,5,77,54,140,-110,34,128,113,45,33,44,132,38,21,25,-149,60,24,64,4,38,147,67,65,56,114,3,161,79,10,42,29,54,14,76,65,6,-8,72,24,22,135,-4,41,42,178,8,12,71,46,48,101,38,-88,131,4,68,14,247,42,29,9,-4,9,44,-11,24,41,9,113,46,51,14,72,24,-10,61,8,45,8,206,113,-1,0,35,30,19,-256,62,16,12,41,43,25,19,5,36,49,92,-65,28,102,16,30,3173],[169,182,145,85,188,175,61,50,58,153,40,123,-15,75,54,-20,61,74,176,47,44,42,43,-29,39,88,39,55,-95,97,92,48,139,63,-100,97,36,57,137,137,63,29,28,210,55,134,11,29,97,71,36,59,55,8,92,152,29,31,35,53,0,148,-97,42,30,282,24,2,73,6,-100,41,275,-126,54,45,29,241,8,40,36,-123,26,49,27,230,-69,2,70,35,18,85,44,46,-70,45,-1,66,93,4,84,38,47,45,17,11,89,46,11,40,34,9,-159,15,57,21,45,44,40,6,58,-159,17,69,56,42,13,7,88,48,53,20,66,15,12,68,49,86,46,10,3395],[256,191,219,150,48,71,83,-114,116,61,127,53,59,43,146,-111,55,98,47,216,133,145,98,31,100,14,246,98,-91,34,26,154,-23,44,49,117,100,106,31,30,97,85,196,26,27,132,119,-167,5,25,39,34,67,318,-25,31,36,64,373,-141,81,46,-117,19,118,21,99,145,27,81,286,91,-259,21,86,64,19,21,96,30,152,105,25,6,87,19,45,84,33,665,4,10,15,85,171,-3,19,17,13,24,-110,-2,588,-154,1,-101,-2,18,47,5,-7,79,10,45,-25,71,12,41,50,52,13,77,-367,56,55,34,25,99,15,4,49,53,145,0,86,-9,28,84,53,50,13,3200],[191,191,118,88,74,69,56,57,46,114,36,83,115,47,57,71,37,39,192,51,20,-104,136,38,11,29,78,27,32,13,-278,34,-79,41,43,39,12,70,95,131,21,30,-7,-117,36,61,63,12,103,59,63,73,31,33,101,64,51,34,56,55,2,43,19,23,36,90,-2,39,66,10,-5,28,204,152,15,36,7,155,1,36,58,109,45,12,10,-117,50,3,26,-1,26,6,15,41,2,46,12,52,144,8,61,14,49,42,-134,7,109,68,1,28,30,-9,35,73,168,53,12,44,-1,-8,-5,-50,52,-317,91,-103,-1,-31,119,49,9,20,23,40,23,85,74,-12,32,35,84,50,3423],[169,256,93,14,96,97,156,108,31,125,44,-17,134,76,170,44,78,62,-87,37,47,52,138,78,37,129,10,66,-76,112,79,41,137,100,61,27,50,38,166,26,36,39,35,173,103,27,39,26,115,47,116,99,34,-1,59,71,-177,98,6,-99,32,49,95,157,10,254,24,-6,68,-57,29,1,45,391,46,53,34,83,13,-1,-96,33,53,-126,-16,-73,261,45,68,35,4,98,12,96,28,165,18,11,224,36,36,31,42,12,300,41,11,-163,36,90,8,6,14,-18,6,-33,21,19,3,18,144,23,3,100,76,11,-147,-96,11,66,30,45,-8,92,7,29,92,17,6,-44,40,-3,53,3364],[169,87,243,89,123,156,54,35,82,202,79,102,51,57,37,109,46,76,143,-28,55,35,20,69,50,43,-97,50,50,35,119,67,51,27,107,120,34,38,10,180,-92,40,70,132,31,99,29,57,93,100,15,6,101,11,-167,-47,33,31,172,118,34,160,5,17,92,-86,44,-96,-106,8,62,74,399,33,57,57,17,105,42,62,34,255,46,-13,51,254,39,20,49,43,44,40,52,25,77,11,-17,166,-14,-1,96,27,-78,60,3,12,323,-143,31,-95,95,8,49,192,97,-16,10,24,24,3,-37,12,15,2,98,-165,14,7,112,5,67,20,2,-11,18,73,37,103,134,6,63,74,20,32,3362],[182,158,185,106,122,-87,58,55,139,108,-78,163,52,70,61,181,32,161,193,137,92,46,28,103,37,19,216,52,34,3,87,74,40,27,95,213,27,76,-16,124,118,35,52,154,-109,296,25,59,35,79,-9,18,-181,148,68,18,-4,11,139,161,23,152,7,19,210,28,-108,49,42,26,103,78,234,5,69,78,19,42,116,73,9,643,10,18,43,-225,27,8,2,43,71,1,1,-121,-238,18,46,149,30,33,268,-4,-220,93,16,22,326,8,99,-12,17,32,24,651,93,9,-1,45,73,9,31,-16,111,21,93,86,35,-301,-66,17,121,33,188,30,75,33,-54,-74,83,35,48,166,-26,-1,10,3187],[182,169,123,162,64,56,-68,145,111,72,-96,46,184,69,158,99,58,30,40,146,54,106,229,64,135,25,179,79,41,54,8,90,34,69,29,8,218,77,146,-12,31,122,70,-3,42,35,319,69,14,13,142,47,-91,69,8,32,110,-104,147,19,-192,20,221,127,30,16,73,148,23,80,52,12,8,61,73,26,45,-127,142,44,636,16,26,52,66,25,-230,47,19,235,16,110,43,-224,52,40,59,11,23,80,-1,7,-230,5,145,99,20,38,267,-283,-16,145,41,32,36,680,83,-2,-14,79,43,27,255,177,13,-2,88,-1,-64,108,18,-20,92,180,42,18,-107,-57,27,84,11,91,41,105,2,-77,3184],[182,158,137,206,56,56,74,64,106,61,149,57,77,44,151,131,43,47,48,98,46,-29,107,45,44,22,170,28,20,7,35,46,-105,33,34,108,122,53,49,42,-37,49,70,46,18,139,86,121,10,27,59,53,34,119,21,7,22,36,-154,59,115,35,72,9,145,-4,64,62,22,47,157,77,39,11,26,15,40,49,74,44,124,70,5,28,139,-7,41,29,1,181,9,-14,63,41,103,9,29,-89,50,50,69,-5,246,29,43,64,5,3,71,5,21,43,19,114,20,-231,14,15,27,50,10,7,230,51,6,115,-64,42,16,32,33,36,62,51,39,7,31,25,19,90,10,91,6,6,26,101,113,3169],[169,19,182,116,192,119,112,48,78,224,56,154,107,127,47,45,96,163,195,20,-28,47,32,172,29,139,20,78,143,147,-170,60,232,149,105,27,19,98,38,173,-31,36,-39,319,84,42,0,45,299,101,17,75,111,-1,171,-216,40,28,-6,50,24,95,25,35,23,-231,20,14,231,16,-16,35,196,40,106,124,-17,548,-117,-117,15,66,93,21,37,153,-124,60,93,-23,105,76,38,-4,-52,107,37,110,79,24,72,54,-14,78,72,20,46,263,17,59,-79,17,138,-187,590,-26,34,172,98,32,206,-6,20,157,215,15,20,32,-238,150,-236,13,-9,-10,7,214,53,74,51,39,270,43,58,93,61,8,-1,12,3177],[169,182,110,127,77,58,182,173,50,-3,55,59,151,65,121,47,72,49,47,-33,46,70,172,59,41,99,36,-36,73,80,31,49,151,-107,31,24,88,57,111,24,31,-105,96,52,65,15,133,63,48,39,205,62,9,132,-88,49,92,70,44,7,53,12,90,151,-96,-122,36,51,49,151,34,15,35,276,60,44,76,-73,40,25,272,34,34,43,34,49,240,39,52,-126,3,84,24,232,46,64,-2,11,30,16,16,42,-72,13,90,64,19,46,83,36,8,44,-158,19,70,90,45,14,8,33,53,20,12,56,19,14,43,40,50,53,12,-160,22,53,42,42,86,11,13,52,41,64,38,66,-17,10,86,45,22,3394],[191,158,160,88,74,69,48,45,54,106,49,93,76,46,60,112,36,42,192,49,20,21,71,37,-111,-275,140,35,41,38,24,34,135,19,27,-7,-3,69,56,-81,39,20,6,-117,31,98,45,24,106,59,58,59,35,55,98,46,37,1,61,70,3,62,-1,30,51,210,29,41,36,2,15,20,86,106,17,55,9,-112,7,41,0,150,32,19,7,159,1,19,54,55,49,60,11,48,50,42,0,23,114,8,6,32,41,45,79,-7,138,46,3,-1,10,4,-45,-134,95,58,-103,66,27,-29,17,32,48,31,165,10,19,-9,-17,32,-6,13,-318,52,-2,29,-29,116,49,10,87,40,13,25,84,71,12,33,89,27,3422],[191,191,108,100,62,60,69,67,43,124,38,60,105,42,80,68,43,-94,139,60,20,32,195,32,14,18,78,35,32,25,9,25,81,27,25,14,-281,70,-96,64,19,41,35,65,33,35,129,20,54,40,-124,75,7,59,27,28,95,55,60,42,27,13,96,62,-4,156,-3,55,14,40,36,5,56,92,19,11,57,46,26,21,203,4,49,36,25,43,155,30,45,107,7,7,10,-118,49,23,12,7,-117,23,6,33,-2,-5,157,50,53,14,62,17,-7,44,35,57,-315,110,70,-1,-31,31,59,23,69,167,42,23,45,-2,74,-5,37,-51,53,88,-104,56,117,44,6,7,38,18,52,83,27,15,-14,29,126,81,17,3420],[169,148,229,14,103,89,36,60,153,13,103,124,51,71,51,130,49,72,-83,165,82,49,18,82,48,76,130,50,66,25,130,61,29,36,-78,113,45,41,27,133,99,29,46,176,33,163,7,40,64,50,15,-92,104,34,112,51,7,29,118,99,31,72,24,6,-179,55,95,2,57,18,95,156,250,28,54,65,-17,-75,-59,16,32,390,10,11,36,85,27,26,15,-98,55,31,-128,44,261,13,41,67,24,37,98,17,94,165,-24,10,224,21,34,5,31,42,23,299,79,3,11,-164,90,-99,32,12,-32,-9,1,21,11,18,22,8,141,48,97,-4,-146,35,-1,10,66,8,41,91,24,-3,26,92,33,-46,66,-15,51,30,3363],[169,87,132,223,67,40,118,153,92,66,73,42,195,53,100,-1,55,46,26,109,58,75,139,52,52,37,-96,69,33,42,32,70,25,47,40,68,120,41,45,31,60,105,120,31,41,19,176,-93,33,33,129,10,46,94,11,17,91,99,167,-90,97,9,-175,-48,69,37,47,119,17,159,88,49,32,-89,63,-17,-108,36,72,59,395,45,49,57,68,18,102,55,21,250,5,39,48,255,-71,47,-15,15,4,46,35,-96,81,12,-12,169,-18,14,96,27,5,59,53,28,1,321,-142,13,8,95,14,24,191,97,-10,17,24,23,36,-39,10,11,80,95,-166,35,112,2,30,64,-15,-3,30,73,-4,23,100,132,12,62,34,19,33,3361],[182,158,137,162,61,60,116,-90,-64,66,141,65,107,42,161,179,64,61,40,146,49,154,188,64,88,12,217,94,32,11,19,77,-4,33,40,51,87,83,38,30,67,92,211,-1,-100,141,125,113,10,20,156,19,44,295,17,21,31,75,135,47,-194,31,62,17,111,9,-104,162,25,149,207,123,12,28,73,22,40,22,75,44,229,56,13,76,52,-129,42,71,17,638,23,3,38,-226,-224,6,46,18,26,80,108,-14,-232,40,24,153,17,5,264,-2,8,90,27,147,23,322,7,34,-290,16,29,41,649,92,32,80,45,72,-47,27,39,-18,178,92,86,0,-70,-69,108,117,11,179,12,33,20,-112,-84,83,-5,48,40,-25,106,9,3180],[169,182,-22,116,132,183,81,71,109,197,34,185,53,171,32,98,-9,124,203,41,78,37,32,173,39,-176,28,71,115,31,136,81,182,-24,136,130,-30,104,45,229,146,41,14,319,117,32,3,40,186,102,-9,47,81,-3,289,95,22,16,20,70,23,-219,-17,36,39,211,23,18,106,-118,26,32,-241,46,109,216,40,173,16,-114,-14,52,124,41,-18,540,-48,37,114,10,87,74,18,-12,-126,80,60,89,52,25,74,-73,-5,106,-185,21,80,181,16,98,55,18,9,65,253,25,24,261,60,30,-230,132,-28,-1,582,32,9,30,97,52,200,15,152,43,20,65,19,-230,151,14,273,-11,84,63,204,50,-6,37,503,24,44,42,82,-3,-1,3135],[158,191,108,79,118,88,61,60,46,185,34,82,107,55,45,56,44,45,141,35,27,28,78,45,18,-136,48,-87,95,77,43,35,137,43,46,19,6,52,119,89,34,27,16,87,72,36,28,22,111,54,44,-141,29,20,-119,69,80,24,53,57,14,48,9,42,15,-51,14,32,62,18,17,26,139,154,47,61,13,107,-1,47,23,56,68,19,24,143,59,34,62,-116,17,119,33,45,26,43,-15,44,56,5,59,47,15,24,18,2,164,135,36,42,33,-10,30,61,117,38,33,40,19,7,40,3,-4,15,82,17,25,-9,120,34,31,28,10,13,20,150,-148,-173,-92,22,136,57,12,68,35,-3,19,21,87,2,15,45,7,35,40,50,3373],[169,19,147,158,127,56,184,114,70,124,69,55,214,104,149,38,123,58,38,35,43,160,191,86,-32,160,22,164,162,128,26,53,79,134,37,-19,-178,103,213,6,44,102,23,48,100,13,169,-31,52,37,314,93,24,40,34,42,291,98,3,17,111,16,169,-218,-16,61,16,48,-22,95,23,-114,-1,-228,116,17,227,-135,35,97,188,-26,113,123,44,-3,541,-112,114,59,25,74,38,151,-10,89,36,22,84,105,21,64,-54,21,69,109,-29,35,70,52,35,76,138,20,164,43,262,25,30,-79,158,10,-191,586,-15,9,171,99,70,197,40,-8,44,210,14,97,-242,-1,12,-238,27,-12,124,210,10,-4,70,49,-6,267,52,55,1,60,6,16,48,3174],[169,148,153,127,64,73,57,70,179,63,165,-17,54,59,-20,149,56,62,50,118,68,56,44,64,64,28,166,55,36,21,98,-39,28,33,71,79,102,54,19,148,-109,71,80,57,6,107,148,-114,-87,42,53,12,68,106,50,16,-95,39,196,62,55,49,43,16,93,41,69,59,26,46,88,149,-126,39,67,46,22,44,148,34,-131,277,5,42,69,-74,41,26,19,269,33,14,48,-70,239,15,45,53,19,24,83,14,230,64,18,48,27,19,84,10,42,61,21,90,21,25,18,45,35,42,17,-159,87,20,67,45,43,33,10,15,52,-159,59,66,42,-12,9,51,53,51,43,52,28,-14,41,85,51,47,31,42,36,25,65,39,85,17,38,29,3392],[191,158,116,141,55,48,69,67,56,84,47,63,99,43,91,75,42,32,74,96,-102,38,195,33,16,31,133,34,24,-281,2,35,79,36,26,7,22,69,123,46,27,26,-11,58,20,54,-84,37,40,7,-122,63,10,97,7,36,98,56,66,44,30,8,94,44,18,106,33,68,22,59,50,12,5,211,19,22,30,4,19,28,83,55,29,54,20,43,-114,37,50,148,11,59,3,160,45,50,0,-4,92,47,7,2,49,7,106,21,51,-103,5,31,-26,44,-45,46,32,139,44,21,-10,9,33,11,-137,95,45,-4,65,26,-25,15,7,32,32,165,9,28,-21,0,32,-7,28,-321,24,28,35,40,115,46,55,85,-9,10,30,83,71,13,28,88,34,3420],[191,148,162,100,64,58,46,49,67,86,59,108,72,-87,70,107,35,38,139,74,31,29,80,36,25,13,192,27,28,17,16,33,61,22,30,23,27,59,31,78,25,21,-286,62,9,-99,77,37,34,42,56,40,34,116,53,16,4,3,-128,74,29,27,42,8,95,60,53,60,19,30,92,60,154,6,21,10,18,46,38,25,103,91,11,24,60,44,43,20,9,205,47,7,30,5,157,-4,24,44,51,20,7,-7,-118,23,51,44,-120,-1,62,-26,31,48,14,159,34,82,21,12,15,2,36,34,101,46,-320,69,-101,30,44,9,55,-48,169,20,43,33,12,73,-5,32,40,88,21,33,53,118,-25,6,68,27,49,-11,82,23,-16,116,40,21,80,18,3419],[169,148,56,223,45,64,99,87,114,59,144,53,5,57,121,190,65,50,25,91,47,65,-88,60,79,34,132,74,42,70,41,64,36,62,30,39,129,41,21,19,44,-81,113,28,42,46,129,97,12,34,173,-90,45,159,33,11,68,50,123,10,98,18,106,50,89,36,93,97,-8,70,-185,-52,36,54,61,16,55,23,155,52,248,-95,9,67,-100,34,-76,16,22,397,48,33,43,81,105,12,43,17,-20,51,37,8,255,47,27,64,5,14,99,16,-98,165,25,-12,-8,225,22,11,22,31,15,53,298,79,-1,-145,-163,92,1,32,11,11,99,0,21,0,21,35,-39,140,-13,94,35,34,35,111,10,60,1,41,29,22,72,25,95,11,31,64,60,48,17,3360],[-121,169,135,79,8,7,138,121,133,173,104,137,72,139,24,65,110,133,246,13,89,55,37,102,49,148,27,80,132,102,152,70,-126,125,132,107,41,59,137,-138,128,52,34,319,168,140,4,54,201,-104,15,105,169,6,194,121,39,16,16,97,11,117,18,18,37,160,11,-41,143,35,20,17,148,64,47,133,42,324,33,60,21,71,126,-86,42,310,71,13,94,26,114,-4,-90,-16,72,71,9,92,78,-2,-4,69,-18,69,58,34,72,94,12,39,66,33,44,57,262,-16,-16,89,39,42,114,37,-18,41,246,-20,7,43,208,54,102,-12,36,3,6,-201,-170,213,52,4,163,2,139,99,-207,-167,3,5,548,21,123,47,89,7,3,463,74,-38,15,33,39,6,3206],[158,148,162,79,96,112,49,46,59,119,51,163,60,51,43,103,40,51,141,38,31,25,48,46,23,40,74,32,50,29,-136,-90,95,35,91,75,23,52,36,135,41,24,1,89,24,117,29,25,-112,59,50,57,72,23,115,45,17,16,38,-145,15,67,21,27,80,143,20,32,52,0,7,40,-56,55,49,53,24,147,16,51,-113,157,22,37,6,102,26,-9,48,19,63,60,22,16,58,25,37,61,166,7,118,37,47,43,63,-8,48,43,37,20,42,-1,6,17,90,2,19,132,41,-8,38,28,37,15,112,32,20,7,-166,-91,45,30,14,56,25,43,1,113,35,22,136,13,20,11,152,-154,40,19,65,39,10,40,65,30,19,77,49,39,-1,6,43,33,77,3371],[169,182,110,-43,95,77,124,180,49,70,103,41,191,2,185,69,168,50,41,85,53,120,199,72,75,31,26,169,-12,-180,-28,87,85,111,45,16,133,111,172,15,42,133,123,16,135,14,223,145,45,27,314,58,26,30,-2,49,182,101,33,20,80,-114,286,93,24,42,26,70,53,-220,40,16,-17,211,106,45,102,-45,30,46,-247,-5,131,213,16,-19,166,-112,94,46,25,68,-20,539,-5,111,59,18,-176,86,21,100,-132,23,68,88,26,24,74,-69,31,108,9,-24,-1,81,181,11,34,54,63,17,64,252,42,26,260,60,27,-233,22,132,6,581,31,69,94,6,44,198,31,151,65,63,0,13,-231,150,20,271,23,81,15,203,48,-44,26,500,17,43,48,81,20,-13,3134],[158,191,97,92,70,64,112,85,44,119,39,49,177,49,79,49,51,36,81,44,25,40,139,-88,27,75,47,42,51,-138,10,36,145,86,28,18,40,53,114,33,23,43,16,55,75,29,85,33,71,22,80,-138,18,31,13,45,118,55,49,35,26,19,-124,66,18,160,10,56,14,44,14,2,22,-49,50,18,52,60,24,51,136,-114,70,62,37,44,104,47,51,52,8,118,31,140,17,57,-14,3,26,16,40,44,25,-7,53,42,36,33,59,46,9,23,31,3,17,164,135,26,-8,33,43,30,59,116,16,21,40,19,-146,44,23,4,54,84,16,70,114,23,21,30,5,7,50,148,34,42,-174,-95,53,134,28,8,30,33,-4,18,41,84,37,12,5,4,58,24,50,3372],[169,148,-14,158,65,122,75,87,180,82,104,107,48,72,53,210,54,100,44,142,118,-13,40,96,155,27,190,67,44,-17,157,163,17,41,160,127,28,98,5,77,132,-20,-183,50,19,214,75,99,33,41,14,24,101,161,50,22,-9,27,312,93,114,41,31,-112,289,-1,97,55,30,43,167,-219,59,-15,111,-24,41,3,92,88,36,-234,26,57,226,-138,-21,65,28,186,112,21,119,-53,540,22,-113,112,-24,111,73,40,145,88,21,81,83,30,71,31,64,107,13,69,12,-181,13,35,54,100,52,138,58,48,162,263,21,-73,19,17,160,6,587,-16,170,14,0,68,196,47,25,209,58,2,95,-242,2,-239,24,33,123,22,209,64,68,-11,40,-39,265,62,54,59,-39,48,21,-7,3172],[158,182,110,85,189,93,82,71,43,150,33,-87,-80,187,87,41,109,15,129,21,51,63,53,82,43,158,12,93,144,138,180,31,229,115,80,31,57,52,122,60,53,54,15,198,132,23,14,35,133,149,79,77,47,-21,56,116,67,91,-13,21,32,155,52,161,-11,-201,40,-19,178,42,12,31,35,111,77,129,152,159,29,55,13,12,-188,-51,21,93,109,102,145,-10,22,361,11,17,15,78,36,76,543,-109,75,55,-2,36,157,36,-199,215,15,-121,67,26,174,3,-159,-17,79,96,56,40,245,-24,-21,-201,-207,27,-53,50,618,133,62,26,-122,-18,10,278,159,147,2,28,140,0,99,106,116,68,39,6,626,83,-97,-116,26,38,48,138,98,100,-3,99,-4,7,177,99,61,114,39,3114],[191,148,128,141,52,51,59,56,67,81,59,68,79,39,105,95,-92,38,84,87,32,32,136,35,26,23,192,28,26,7,28,33,43,25,22,-283,-4,70,55,77,35,35,17,59,10,122,80,21,10,4,57,46,22,-100,40,11,26,38,-127,63,31,34,57,15,97,9,54,71,22,24,90,42,104,56,23,23,17,41,57,34,154,209,11,9,36,2,47,9,0,87,27,7,45,48,-111,8,28,48,55,50,60,-22,160,49,44,45,89,22,3,-7,0,20,12,107,47,-121,-2,-103,32,30,10,-46,152,34,28,45,11,13,6,33,34,33,93,-321,67,35,43,-24,14,53,29,164,-6,32,25,-19,69,-7,23,39,23,20,26,53,115,52,8,67,82,48,9,80,35,25,115,37,86,33,3417],[148,158,126,77,130,121,60,52,58,191,40,154,62,57,41,58,44,52,148,34,30,28,54,37,22,117,48,42,-22,36,118,36,90,43,-26,39,20,-82,44,90,44,22,20,132,46,43,24,21,84,57,38,45,45,19,80,85,34,28,37,41,6,83,22,29,32,146,24,8,125,7,22,27,135,65,36,117,17,-171,5,32,31,64,39,18,20,-166,49,35,66,30,43,140,13,-111,51,43,37,63,120,0,139,32,-113,42,117,13,112,85,34,16,28,11,32,118,163,33,29,81,14,11,75,28,27,48,152,26,27,11,-5,16,71,-2,45,51,26,132,-48,-14,15,19,92,51,41,-59,129,-52,-40,19,233,19,34,25,-65,27,-41,198,39,6,16,22,22,26,81,36,12,26,6,84,19,3172],[-121,169,102,118,139,121,-4,2,119,88,122,31,164,118,132,35,136,69,47,55,63,130,241,90,85,113,28,95,125,139,38,73,127,122,59,25,147,61,-155,18,49,128,106,37,169,14,-147,128,62,27,311,110,20,139,26,28,192,-108,27,-33,169,41,191,120,22,71,16,96,56,115,35,38,18,157,51,-87,139,72,16,44,145,27,135,133,-88,-16,320,54,80,75,4,-5,40,306,-9,94,10,38,68,115,15,43,71,36,70,91,-16,-14,-5,68,43,68,44,-11,45,71,93,9,43,66,74,-8,56,260,9,8,89,39,-164,117,8,38,18,249,-21,104,201,6,2,102,27,36,69,-203,11,9,212,51,-29,161,41,137,4,-208,-168,18,69,544,20,123,39,87,12,1,462,73,14,65,38,27,3205],[158,148,107,145,58,50,91,110,60,71,52,47,113,49,161,62,48,34,52,90,31,47,139,37,28,34,75,41,37,35,18,-95,53,47,25,15,-135,57,85,33,30,90,74,53,30,28,132,40,31,20,85,47,19,115,23,26,-119,57,43,32,69,3,112,44,12,56,20,-147,33,65,79,17,-110,144,51,38,48,29,40,4,-59,21,26,51,33,15,144,53,32,155,10,59,4,102,51,45,37,-5,83,61,41,26,56,4,158,58,3,20,118,34,-7,41,6,40,16,47,43,20,8,42,-92,29,16,92,53,28,132,40,10,39,23,28,20,113,31,14,-165,44,17,43,41,10,47,42,30,26,113,33,42,134,7,16,32,151,-155,-13,28,63,0,8,28,63,5,-8,76,48,26,74,42,10,74,3370],[169,148,153,-43,83,89,57,119,119,60,170,57,75,63,105,186,65,-4,50,175,160,93,37,78,114,-9,191,85,47,21,28,167,16,41,-14,-185,139,113,13,80,106,163,122,19,20,167,73,126,-2,33,47,25,136,207,45,-110,30,37,312,60,82,49,39,23,180,-12,99,89,40,36,280,91,38,-7,108,53,28,-17,-223,56,53,208,24,-27,105,-46,2,79,24,-247,131,23,210,-136,166,24,-109,93,15,105,68,38,531,110,-27,108,-180,14,73,35,101,84,16,66,50,75,28,22,-70,64,23,7,71,11,-5,179,34,52,10,49,61,137,247,156,259,3,17,25,-234,158,36,578,26,14,68,91,66,189,-34,25,65,57,62,96,-235,24,-1,21,268,119,81,199,14,24,-13,36,497,-25,40,12,-42,45,3131],[158,137,165,92,69,65,48,52,110,75,78,105,55,46,55,173,35,45,83,73,43,35,48,-85,39,22,139,35,32,19,75,40,34,23,49,-140,25,56,28,143,84,40,36,56,12,112,49,40,17,25,48,34,76,76,71,17,18,16,78,-140,28,43,25,4,118,26,53,47,35,23,-128,64,158,-110,51,7,34,50,44,54,50,-51,12,42,52,55,15,1,10,138,68,40,58,26,105,-6,43,50,37,20,118,13,141,57,3,26,24,30,59,-5,43,40,29,52,23,80,23,32,44,24,23,30,155,53,14,133,18,32,31,21,40,4,115,8,39,34,45,-147,43,-98,8,85,31,29,68,116,6,32,32,37,49,10,147,7,-172,47,28,-6,133,42,6,32,57,39,40,-9,83,24,10,26,2,25,48,3371],[148,148,111,93,72,63,66,60,51,98,44,70,90,50,67,60,46,41,125,46,25,34,123,37,19,36,52,33,41,32,27,25,77,36,-91,27,27,45,65,72,30,-91,27,109,33,46,65,29,39,38,102,-253,30,37,39,45,50,39,46,39,26,34,34,42,34,238,8,38,-7,30,31,17,122,242,32,13,-21,102,13,24,121,61,18,15,22,107,103,9,50,60,7,14,19,108,52,46,-31,26,-150,3,19,28,48,9,-136,26,67,19,20,31,4,10,21,41,-17,68,19,17,-12,4,24,13,38,-18,3,19,17,-12,94,20,31,11,26,0,19,54,95,46,27,29,27,22,13,52,12,29,46,24,-87,26,27,14,5,11,30,68,20,-89,-93,29,15,4,62,48,69,20,57,147,10,63,57,44,49,31,3445],[158,148,153,85,107,182,47,46,80,-52,69,163,50,15,32,-82,67,183,133,81,97,50,23,84,58,174,43,44,91,33,160,85,69,57,140,144,26,56,25,225,112,36,53,200,49,119,-15,57,64,152,-11,29,129,13,128,159,-8,41,80,71,34,113,12,31,65,50,88,-12,110,31,53,160,-211,6,80,174,21,91,40,61,-15,113,30,22,150,155,11,39,84,11,-192,73,-54,-6,108,37,101,142,-172,-110,358,82,15,77,6,34,550,98,15,59,58,39,-28,156,-205,-17,25,215,-122,50,82,179,-20,-115,-149,81,8,40,139,10,245,27,-200,3,-51,149,56,618,131,11,145,-20,-78,40,267,159,49,24,238,5,93,8,101,11,40,599,106,39,80,39,-119,35,177,91,-20,24,101,-110,97,86,14,15,58,114,26,3110],[158,182,104,93,95,78,181,90,42,-71,43,95,152,109,-90,34,181,69,56,30,51,11,124,101,45,148,12,74,134,147,64,35,167,131,60,9,174,53,199,22,33,76,31,97,137,-12,53,54,83,98,188,81,33,18,60,167,120,144,-12,-13,48,40,50,110,12,128,35,19,148,151,-12,31,12,-208,77,-51,170,103,29,113,28,-7,-185,130,16,17,160,49,94,7,-108,362,17,93,-3,132,36,41,215,23,21,-102,21,36,526,73,-9,76,73,50,38,32,171,-19,-195,-202,219,-54,50,67,156,30,0,-162,3,9,96,57,148,240,33,-25,-2,-213,27,115,616,35,10,60,93,-124,-83,276,39,42,148,0,103,138,113,93,11,116,69,63,128,626,-5,-99,36,22,66,67,137,92,-18,26,-6,136,173,98,41,8,128,-115,3105],[148,87,119,95,144,73,98,57,-78,204,48,-3,116,71,69,68,69,58,-76,18,51,55,78,91,37,136,48,68,109,152,105,28,117,76,75,16,45,34,89,38,37,34,12,101,-86,33,30,16,164,63,87,72,45,5,88,68,148,46,26,37,24,62,40,-33,-2,274,19,11,-109,32,-2,15,36,158,50,60,28,143,7,56,31,23,148,32,0,114,90,42,89,20,16,81,14,-55,14,84,6,15,213,18,33,45,5,29,124,31,-56,61,-92,41,40,14,51,20,92,62,-146,64,30,14,78,33,42,68,126,14,45,25,84,144,40,18,14,116,-11,66,49,59,20,42,71,14,97,55,34,26,24,15,134,66,28,50,21,13,-13,25,146,72,7,35,-93,9,52,73,128,63,12,266,31,117,13,25,-2,24,75,132,184,3386],[148,158,99,110,72,57,124,118,51,77,52,46,185,51,151,49,53,36,58,47,30,48,145,48,27,43,50,32,51,112,20,39,57,-27,21,11,116,-82,79,31,22,-24,43,49,51,25,86,43,45,33,126,48,10,41,29,34,78,55,40,11,43,12,76,83,24,71,26,40,30,81,31,10,37,145,40,23,120,47,25,33,133,38,33,117,22,-111,-171,29,46,58,1,142,13,-168,-109,64,39,16,131,48,37,20,55,16,105,64,34,31,135,30,12,39,33,37,51,111,85,28,13,28,25,0,115,162,52,28,81,14,-40,74,22,28,56,152,25,-56,-8,-35,20,71,23,42,38,132,27,-39,-17,15,10,92,27,41,26,128,-57,12,32,231,16,33,23,-65,31,10,198,37,13,139,19,-13,78,32,4,10,56,58,83,5,3168],[-121,137,142,118,131,130,119,124,-10,47,-11,75,44,81,72,159,74,114,53,124,128,106,42,98,123,38,230,84,67,28,112,91,25,61,122,137,114,65,14,121,119,119,138,34,34,-158,120,119,23,25,33,-18,172,-175,59,45,23,27,308,112,168,27,45,42,189,22,-112,108,-88,24,182,117,77,28,57,54,-90,-9,114,51,73,149,11,53,141,73,-10,40,46,138,135,13,131,76,319,38,47,77,-13,121,-6,49,302,92,-11,70,68,11,-5,46,42,91,-7,68,19,68,10,-15,66,41,6,44,62,18,44,92,-16,64,17,4,73,42,260,39,88,8,14,-164,117,67,32,248,41,8,102,200,-171,106,14,30,68,39,-202,102,205,-34,10,11,161,65,134,-210,7,66,-37,9,541,11,121,31,3,61,459,73,10,64,13,-7,27,3204],[148,169,123,75,196,107,-224,83,49,176,51,126,132,-76,22,57,91,52,206,33,52,59,112,99,32,134,22,70,129,150,68,57,190,-101,-97,36,37,89,93,118,40,34,22,173,102,26,18,34,219,130,83,102,41,-25,137,151,65,64,16,19,27,106,0,79,4,245,18,33,211,28,1,44,132,124,106,108,-1,-248,13,141,-17,14,130,40,13,145,56,111,-147,-39,60,229,39,34,5,125,41,95,-208,27,119,119,-7,59,88,10,84,324,10,127,123,-110,210,-31,603,24,-102,209,98,45,207,-146,-12,34,136,27,21,-12,567,42,78,37,-16,13,25,315,66,37,33,17,270,32,69,126,61,-311,-11,47,-352,10,69,183,14,11,18,-301,-16,-6,27,117,115,43,664,-161,-44,107,-17,-274,42,171,34,65,-41,46,69,151,131,291,62,8,3004],[158,137,120,145,54,54,64,63,88,64,102,58,68,42,103,109,41,43,53,152,40,40,79,39,39,20,135,-91,27,16,37,42,36,28,37,38,74,50,26,50,45,47,-141,53,16,82,139,82,25,21,52,33,32,110,30,4,12,22,80,47,69,24,66,15,-121,-104,56,-143,37,46,123,48,53,19,54,41,37,15,63,10,158,142,12,5,54,28,51,44,-2,-56,24,39,42,59,146,5,43,29,8,62,60,-1,100,44,36,46,82,23,117,11,24,55,29,159,54,22,28,19,33,43,24,4,43,22,12,42,32,42,46,17,-95,29,89,11,132,30,31,10,37,38,39,111,12,34,10,-165,-153,47,-4,7,47,30,43,68,107,42,-4,30,136,49,14,149,4,27,47,26,61,12,4,12,56,38,74,47,30,73,25,31,24,74,-13,3369],[148,141,119,93,68,67,53,53,64,90,52,80,65,47,55,86,38,46,126,60,34,29,56,40,28,29,119,28,-87,28,36,32,75,31,39,32,31,45,45,77,34,31,22,112,23,62,48,-94,41,38,46,36,33,55,37,29,35,16,100,-255,27,43,36,20,49,124,35,38,22,17,30,40,236,62,35,-14,17,107,27,31,61,242,12,26,-20,98,49,-18,29,122,14,20,11,50,105,9,3,49,58,6,14,2,110,46,44,9,-153,16,22,-11,25,23,12,-136,3,46,19,18,30,-10,35,21,63,27,-19,19,18,3,43,28,22,11,-19,24,17,18,26,94,19,28,29,-1,25,4,51,96,30,26,55,-93,13,14,50,4,47,-97,49,59,25,13,13,10,63,18,48,34,-88,25,24,67,11,33,68,19,15,146,32,15,30,57,144,43,3441],[158,148,111,135,59,50,102,180,72,52,73,32,-58,70,160,70,12,55,33,-101,67,179,128,55,94,45,47,78,67,169,24,89,45,86,37,50,159,62,59,-6,62,136,143,4,65,29,221,112,10,49,199,33,44,116,24,38,60,151,87,-4,125,35,123,158,58,13,91,69,28,111,60,41,-9,46,78,28,108,17,159,44,-215,23,33,173,-48,-12,89,60,46,114,-103,76,148,154,15,82,102,37,-5,-192,21,56,109,46,-174,143,-24,25,357,81,54,76,-22,-1,-111,550,98,4,41,57,17,31,156,-205,9,-53,216,-121,54,82,16,179,-7,-151,82,48,139,31,37,244,9,-201,30,147,15,30,619,129,43,143,51,-82,50,265,159,-27,38,237,86,90,111,96,18,10,595,103,72,-107,-120,57,177,92,86,70,27,-76,-117,-40,92,64,5,114,30,3105],[158,141,154,93,85,89,46,52,179,82,83,-90,38,78,38,147,54,106,64,-96,174,57,18,103,6,59,116,47,68,11,148,71,35,35,132,148,47,62,-12,164,128,62,169,101,32,196,32,76,63,100,-5,-3,135,45,78,46,16,44,189,80,51,166,-4,33,118,29,142,24,-32,33,46,110,130,-7,77,144,22,20,151,106,3,-216,-103,30,169,104,-7,46,50,26,-186,23,128,18,160,37,47,93,2,25,361,51,90,131,-32,38,214,-52,70,53,-102,74,24,525,1,-13,3,76,51,54,34,171,-205,1,-195,219,24,67,23,16,155,-29,-162,-116,97,59,30,147,239,10,102,-214,115,15,110,617,71,58,83,7,-86,45,273,36,150,88,81,-23,134,13,91,114,58,126,41,9,624,-111,-101,140,14,30,135,91,30,18,-78,19,60,173,73,97,125,-124,3100],[148,87,115,99,108,63,136,69,50,124,-87,74,194,72,-7,34,67,55,83,59,37,53,-80,77,45,162,48,82,87,126,50,30,114,99,37,10,101,35,96,27,16,73,16,95,-86,11,41,38,158,52,93,73,27,29,48,-26,158,59,29,13,44,36,83,64,0,148,22,36,44,59,-2,10,33,275,47,29,-119,95,13,54,33,22,149,59,15,-54,139,49,90,17,19,79,-4,111,5,87,6,34,147,16,-89,47,11,17,199,12,65,-145,31,43,14,29,49,45,70,-55,59,46,26,40,153,20,15,90,118,-10,63,30,53,68,45,30,19,123,13,59,77,25,18,38,69,9,60,64,15,-13,57,19,78,69,39,91,12,33,25,127,69,129,7,26,35,20,22,31,25,142,-3,190,-97,20,46,68,12,36,80,-55,258,39,109,-4,245,24,23,137,31,3376],[148,135,59,95,84,138,-75,62,95,40,56,198,74,65,27,112,49,66,-74,65,73,46,57,92,48,98,71,39,82,16,136,63,47,40,106,154,20,36,38,113,75,18,42,102,46,89,17,33,94,63,25,38,-88,26,159,67,2,28,87,69,26,66,3,17,147,31,44,11,74,12,39,-34,269,29,50,-111,0,122,32,62,24,159,22,19,27,138,13,9,19,30,143,33,29,7,91,31,40,88,-44,16,80,45,-57,83,21,14,215,66,-92,33,45,35,36,123,132,50,17,58,40,26,47,48,55,16,83,-148,-10,13,62,23,72,19,64,16,44,41,27,84,143,20,73,115,33,25,62,49,-11,42,50,12,95,-88,55,13,22,128,78,14,65,41,48,12,53,144,-2,29,71,126,32,122,-7,37,126,61,19,267,16,3,16,12,44,24,72,31,184,16,3385],[148,131,132,110,62,68,56,65,121,64,111,64,56,47,61,181,41,47,60,145,47,39,55,52,43,18,141,44,24,12,41,30,35,21,49,111,46,-80,28,56,-26,49,116,51,8,77,54,-28,31,35,45,14,52,75,44,15,26,32,125,47,44,33,37,13,77,42,52,45,23,30,73,82,69,39,43,28,20,-108,78,40,63,141,2,24,123,50,-110,34,20,131,37,42,114,56,-173,17,26,44,44,42,141,15,-168,63,35,46,129,32,136,16,18,59,1,105,59,129,31,28,27,17,24,32,97,58,46,83,28,25,-32,21,22,31,161,44,80,26,-36,-45,73,19,22,152,29,26,-56,-11,-51,72,17,20,36,28,131,-58,-20,6,17,16,92,35,40,128,29,31,4,13,231,52,32,-10,26,28,197,36,30,141,56,12,-17,77,2,31,54,145,90,12,2,3163],[148,158,137,75,121,188,52,51,-226,161,72,145,55,59,42,128,67,-81,207,14,73,44,32,103,53,63,105,68,-88,36,134,67,124,44,125,149,30,87,33,190,-104,35,30,174,45,89,-18,37,148,133,16,27,98,17,211,111,6,26,85,98,28,149,5,48,63,151,60,33,122,18,-2,77,235,19,110,200,13,140,27,141,-32,123,52,41,-6,-256,7,43,100,-23,125,118,38,-1,54,61,111,-151,76,29,227,125,31,123,-31,-111,-211,219,13,99,115,10,-130,81,174,-1,37,319,128,-13,109,207,20,-1,595,-106,25,46,34,41,203,41,29,35,21,93,-318,555,42,49,280,14,63,12,310,56,20,17,-346,26,74,112,131,46,-13,-304,-143,-22,11,49,189,11,668,-31,-32,46,2,168,108,160,9,-7,-45,104,127,-274,66,34,2,32,-123,62,71,-22,134,-146,293,61,2994],[148,169,96,107,-209,91,203,116,61,145,40,22,166,95,121,46,-79,70,117,43,44,46,201,78,44,160,22,91,-86,126,41,59,128,121,37,22,67,87,176,30,34,-101,33,103,109,-16,112,42,83,74,163,112,28,22,13,90,207,126,21,36,40,35,132,148,1,133,20,16,18,103,3,21,-2,247,112,49,201,65,41,110,126,-35,122,108,40,27,-256,138,134,5,29,218,12,142,-2,-157,41,12,72,60,11,125,1,-108,-218,96,26,-100,119,118,47,59,209,-6,42,83,322,25,-13,125,79,42,-32,602,31,28,208,98,64,202,24,-147,39,133,27,136,566,-1,40,75,14,-19,179,310,8,33,33,30,0,266,108,63,34,58,-315,-34,111,-362,24,67,40,10,30,62,-304,-19,-36,145,114,59,659,-165,-11,-4,54,12,-282,219,164,12,50,43,93,156,-28,285,15,0,28,2995],[148,141,113,101,60,55,63,65,60,73,57,57,83,43,77,79,43,37,59,69,35,41,123,34,30,32,119,33,35,24,30,31,53,-92,33,23,35,46,64,52,-92,38,31,54,26,59,77,33,43,20,105,36,27,63,42,19,35,35,100,34,27,18,31,27,35,65,31,-257,25,41,47,32,61,122,39,25,17,46,38,10,235,120,14,-14,27,46,109,20,15,241,10,19,-28,102,114,25,3,12,50,9,21,-7,102,25,54,46,48,18,14,-1,-10,45,10,55,28,-154,16,19,1,25,28,9,-140,2,26,17,18,29,26,31,29,20,1,-20,18,6,42,27,30,21,-92,-21,19,18,5,44,95,17,61,29,17,23,16,49,97,51,37,54,25,10,22,47,12,34,-97,47,54,33,10,34,61,17,-99,47,15,31,23,30,64,58,106,16,9,145,26,7,27,57,111,140,3437],[141,148,101,77,86,78,71,58,45,109,35,79,88,67,53,-78,57,56,115,58,40,38,73,44,25,75,29,50,73,93,51,35,103,60,50,49,34,44,136,67,44,34,23,172,-27,39,39,22,135,45,50,115,35,15,28,54,90,-88,45,40,16,25,46,26,0,151,9,5,50,27,25,23,78,94,47,-43,40,87,1,36,31,31,75,31,27,145,124,29,67,44,3,64,13,34,41,50,2,35,-183,10,27,55,19,20,104,22,54,117,28,31,20,15,123,43,31,24,-37,31,21,31,88,31,-135,119,116,16,36,8,147,44,46,25,25,40,21,82,63,71,32,2,121,-18,70,131,28,37,38,27,106,40,45,16,20,19,53,37,46,27,25,25,36,34,31,61,8,50,12,224,32,60,36,25,34,-91,22,32,-217,62,50,11,176,21,22,38,8,54,-68,33,135,44,5,3172],[158,141,119,135,54,56,80,87,98,48,171,42,76,55,-93,-59,77,67,32,159,13,107,62,59,171,20,118,98,42,54,44,74,3,66,65,166,155,63,30,39,83,127,148,5,40,57,158,125,24,50,99,-1,68,191,8,38,61,98,194,33,126,37,69,45,56,-2,145,75,28,164,113,156,8,23,78,29,-34,-9,107,46,124,41,-102,142,110,21,22,104,40,-226,32,22,166,105,88,47,48,42,-25,-191,74,56,154,81,3,90,-5,9,360,50,52,129,28,-173,2,216,-51,21,77,-103,25,-23,533,1,-113,97,76,53,27,38,13,174,-211,-194,220,22,28,54,81,157,12,-154,56,56,45,141,156,237,-19,102,29,113,145,106,616,43,17,80,137,-91,-81,262,18,34,89,78,236,-72,85,58,58,126,597,103,30,-111,-118,36,144,176,-26,88,27,5,-123,19,-40,93,7,70,127,17,3095],[148,131,60,99,70,103,54,-73,139,101,67,109,38,65,67,190,43,68,84,-14,57,42,58,73,47,42,-87,41,43,9,161,79,35,19,86,126,26,40,17,112,98,42,97,96,27,93,43,71,53,52,28,12,-86,32,155,39,5,30,92,71,46,-28,4,13,157,39,57,43,30,18,79,62,145,23,54,42,15,-50,58,65,28,271,25,-1,-118,95,6,18,39,33,150,-90,59,13,138,19,47,90,73,19,79,20,110,86,40,31,143,47,29,26,45,11,22,199,126,13,-10,-147,42,28,49,46,-60,22,62,56,15,40,30,21,149,32,87,11,62,20,-13,51,67,26,72,122,42,15,56,76,25,36,142,12,55,38,60,25,57,55,36,-3,66,-89,89,34,22,67,15,38,130,-59,26,28,0,31,27,143,39,188,28,23,25,46,-169,66,87,14,263,30,40,107,237,35,15,38,134,3371],[148,135,104,40,-65,66,84,141,64,82,88,30,33,59,196,88,62,47,64,93,48,61,-79,48,69,25,74,86,47,94,16,67,54,78,22,37,135,42,36,23,37,104,153,36,52,27,109,75,15,36,98,43,33,86,14,23,89,61,89,12,-92,16,155,66,46,36,47,67,2,64,144,35,24,30,56,16,72,13,-36,36,266,31,25,-112,40,5,121,58,38,155,21,31,25,138,-46,17,41,17,19,144,-89,33,89,38,-46,89,48,19,78,46,28,83,37,67,19,215,66,-10,14,44,32,23,118,131,18,44,58,39,30,43,24,47,123,80,-150,28,60,-10,47,69,15,57,-82,42,16,27,81,140,19,72,45,33,18,61,47,-1,35,52,67,94,39,51,0,40,126,76,137,17,44,27,51,142,49,31,25,24,125,19,120,17,19,59,31,267,-53,2,14,10,36,40,70,25,182,17,3384],[129,131,105,87,67,63,61,60,59,86,52,68,78,46,66,74,42,41,82,58,33,35,79,37,28,36,75,32,42,32,36,29,63,37,39,30,34,33,50,60,36,38,30,66,-95,45,62,34,49,29,63,39,-94,48,48,31,42,25,61,40,-98,29,43,28,41,111,23,41,23,26,39,26,108,111,25,19,16,64,23,22,108,110,24,19,20,62,65,9,36,109,20,28,12,64,67,32,-1,33,95,17,28,12,65,32,85,31,90,13,26,9,8,29,1,87,35,90,12,11,6,7,31,1,80,34,32,11,11,5,5,28,28,-1,34,31,10,25,3,3,27,27,33,31,19,24,24,2,1,26,60,31,17,15,23,23,0,50,30,58,29,14,13,21,-279,35,52,33,54,84,13,31,-282,32,47,31,29,87,89,16,27,-282,240,35,18,97,91,-2,11,23,248,235,1,21,96,7,8,3418],[148,158,99,121,66,56,115,186,62,56,-233,46,155,75,142,39,56,56,33,120,64,-83,202,77,69,43,106,95,53,56,24,69,52,-93,38,29,132,93,112,-16,40,121,148,37,58,26,187,-104,22,35,172,37,36,87,19,58,143,131,94,40,94,24,206,110,3,28,65,95,29,148,62,35,-27,149,117,43,118,3,75,61,230,-9,58,198,54,7,137,142,62,117,29,121,-7,-257,34,95,111,-108,-16,123,15,105,51,15,74,-153,7,40,226,126,-14,125,-134,26,5,-210,218,26,47,115,60,45,78,173,35,25,318,127,-296,117,58,209,44,601,-107,22,23,13,29,204,29,27,114,91,46,-19,552,41,-19,278,46,61,18,308,54,-22,51,-352,10,73,113,129,12,0,-307,-145,-38,104,189,11,664,-34,7,61,134,-15,160,-148,154,27,31,103,94,-277,-3,33,29,65,-126,-114,74,60,133,28,292,224,2980],[148,131,143,107,76,-215,66,59,201,55,109,136,54,79,51,161,57,91,108,114,-90,62,31,83,40,39,194,69,43,20,159,88,35,35,-88,124,44,91,-21,125,117,49,62,109,25,174,35,-102,17,78,27,43,107,104,81,41,8,30,161,110,44,88,11,24,206,4,125,28,51,50,130,147,129,-29,118,15,37,33,102,124,15,241,31,26,200,61,5,48,21,125,120,15,105,6,-257,-105,138,134,27,63,218,46,138,-157,1,66,69,26,122,-14,124,89,43,-219,51,-14,30,-101,118,102,33,208,82,37,37,321,35,125,-3,48,79,-133,605,-11,207,24,25,62,201,43,25,132,109,36,134,566,-305,85,-21,26,180,44,313,9,23,0,65,-27,269,100,60,57,34,108,-22,-5,-365,15,66,61,15,50,-308,-21,97,141,-19,15,8,658,10,-166,53,90,-281,32,217,160,50,-127,132,26,152,286,-157,213,3,2976],[141,148,94,85,78,62,80,75,42,96,39,57,101,58,76,45,63,40,76,-92,31,51,111,55,35,98,28,39,68,68,36,36,155,62,37,23,47,44,76,41,22,46,48,62,-22,20,67,43,105,-82,167,120,20,39,53,31,125,41,45,7,33,30,25,51,25,94,10,39,49,23,-1,4,33,150,48,30,43,128,21,41,78,44,73,-42,15,33,85,26,56,28,14,64,23,144,24,63,2,24,86,2,27,28,40,14,-194,36,25,-38,25,52,32,18,123,-129,122,55,117,37,8,19,54,28,48,30,45,22,30,23,66,83,6,31,-10,114,16,135,146,38,31,43,44,24,25,79,21,53,72,29,32,118,29,65,37,26,37,9,54,104,25,43,36,16,43,30,35,44,35,-211,36,61,33,65,4,22,39,28,221,67,68,8,52,-92,15,24,18,58,25,33,56,171,17,80,8,13,-69,24,134,10,3171],[141,131,122,77,84,80,48,44,69,101,51,89,-74,62,66,84,51,69,115,48,45,32,34,46,34,48,68,42,55,51,76,46,74,44,69,91,31,44,43,99,58,24,29,174,35,133,24,35,33,47,45,43,-27,34,133,29,1,14,47,113,15,53,27,24,90,82,-91,6,-34,5,45,25,153,31,50,45,27,149,26,38,44,92,8,19,40,81,40,9,39,31,69,29,27,24,125,22,25,65,47,11,64,20,33,49,40,13,-186,34,28,23,52,21,32,104,124,-128,18,116,33,8,52,120,36,27,23,-38,23,35,72,35,85,28,115,-16,36,39,35,147,42,31,122,39,49,23,75,63,54,-1,57,28,68,40,129,36,38,97,64,13,37,37,15,17,30,44,33,-88,25,26,23,66,11,23,8,48,30,223,18,-66,32,36,121,25,16,29,-219,28,60,49,183,23,7,57,37,60,15,20,12,43,13,3171],[137,158,99,75,131,84,74,65,43,190,31,98,88,107,52,32,73,51,180,18,-97,43,-228,73,46,88,20,97,160,-43,63,52,-126,126,45,29,99,43,129,48,31,73,-11,127,135,19,9,37,93,104,45,162,43,27,-133,175,-41,64,17,19,31,98,109,64,7,205,43,20,104,63,11,30,79,140,47,135,115,168,17,57,20,21,121,90,20,106,71,41,124,16,32,188,2,-13,15,-107,22,66,317,35,26,74,-5,20,202,15,-6,-186,23,66,58,37,82,22,212,1,91,63,51,37,137,13,-2,143,82,2,102,47,272,88,50,-96,6,91,9,102,158,-116,22,39,99,11,143,87,10,13,30,8,294,129,59,79,24,42,14,38,90,-236,0,28,32,19,98,-120,130,101,-139,531,44,50,76,58,30,17,148,118,273,103,96,17,661,25,-286,96,57,-3,25,15,143,50,15,68,42,57,-13,-18,52,-51,119,79,3158],[148,131,108,40,61,-70,70,101,80,50,132,71,95,52,107,28,61,52,65,185,52,65,80,43,53,11,-85,73,25,42,23,83,29,41,45,91,163,42,29,49,75,83,125,35,32,33,108,96,15,36,94,14,54,88,14,18,50,50,94,42,-92,22,150,38,86,26,58,68,18,-30,152,62,33,37,56,2,27,7,60,36,142,27,24,41,77,12,-51,62,22,265,24,-92,-119,95,120,40,47,36,49,146,32,30,133,16,69,87,15,-8,79,17,29,84,23,-45,24,143,47,16,42,45,30,37,199,125,14,64,-148,43,-8,49,29,47,132,60,54,18,28,27,43,146,15,78,46,19,27,58,49,62,1,70,-84,41,40,56,76,17,43,141,68,52,31,56,1,31,54,35,50,26,87,28,20,66,123,75,36,16,-63,19,25,51,37,140,23,186,129,19,16,112,22,-170,82,20,265,3,41,23,236,25,36,24,7,3371],[137,148,118,-56,148,137,44,78,41,197,66,158,62,73,49,57,59,68,152,41,45,43,23,63,39,63,17,64,83,51,64,58,108,57,78,48,25,51,37,104,55,33,19,-158,67,42,13,28,200,86,43,-134,67,4,190,175,62,35,48,-137,26,175,9,61,59,155,29,16,111,12,6,59,145,89,47,103,11,147,10,-232,10,105,75,43,11,143,17,52,-92,6,70,90,41,27,16,87,50,-94,97,10,92,82,26,86,18,23,91,131,-27,71,78,21,61,14,203,30,35,126,70,10,64,56,23,63,189,32,-102,10,205,90,52,18,58,20,-104,126,-137,201,88,36,148,20,119,120,113,-138,13,34,-287,39,123,84,123,12,10,-251,94,42,38,56,85,8,252,85,-2,83,43,357,47,153,5,24,-3,79,34,364,112,-231,8,2,464,24,12,25,106,37,-237,5,487,125,20,63,31,59,-9,-15,11,130,120,60,26,-4,3184],[131,137,96,80,73,64,67,62,46,91,39,65,84,56,62,52,52,43,91,40,26,37,88,47,20,61,-85,46,54,58,41,33,88,47,46,50,40,31,71,56,40,44,50,112,52,14,51,40,91,45,102,34,37,9,41,45,84,41,29,31,35,-104,36,40,46,119,5,31,41,-107,46,20,69,121,38,29,34,125,17,39,69,35,39,30,37,86,125,27,57,32,19,-147,37,84,23,59,-4,39,124,18,28,43,22,6,111,37,34,41,26,39,29,3,23,42,-145,34,42,32,13,30,60,29,38,-147,76,34,32,12,95,56,38,28,41,73,33,47,92,74,24,35,82,34,28,44,29,38,74,20,123,79,43,20,35,27,38,94,50,120,31,39,28,31,-167,46,95,49,26,73,26,65,-171,45,22,39,25,17,72,109,62,14,-91,36,33,19,26,114,29,-100,148,-100,32,49,28,-4,27,-3,153,50,45,33,112,-7,117,3361],[148,131,132,121,61,62,71,-217,124,66,191,55,47,66,133,149,73,70,32,131,47,85,102,75,-94,28,194,74,41,31,40,92,-11,41,52,54,159,90,33,47,-96,-90,123,35,31,113,124,114,20,37,103,43,60,174,21,27,10,74,165,35,96,55,74,40,141,-20,128,105,40,85,198,107,23,-3,121,29,49,9,144,68,122,144,32,12,122,1,30,115,-102,231,57,20,190,66,136,18,133,60,9,115,124,-13,-263,94,27,130,-17,30,218,43,103,-162,44,78,38,64,25,37,123,124,46,-135,-223,50,0,216,-103,114,31,30,57,208,168,31,316,37,-4,-301,116,76,32,601,51,24,19,22,52,199,-19,24,114,111,90,131,552,-18,3,-24,275,177,60,305,16,48,-3,61,-359,-12,69,11,36,111,-315,-147,100,100,10,27,60,661,-119,-38,137,133,165,25,-150,146,24,6,52,13,-284,24,219,216,32,-124,25,56,-10,287,9,45,2973],[141,124,123,85,67,73,45,49,78,78,68,81,50,47,-82,101,41,57,79,76,61,45,35,58,46,35,106,42,43,24,98,36,45,25,66,67,56,46,23,152,60,48,42,63,19,73,52,43,52,-81,50,10,-20,58,105,35,26,16,165,118,34,30,5,6,125,38,39,42,32,24,21,50,91,44,51,47,11,38,21,47,25,149,20,30,43,126,23,15,28,76,71,26,-45,40,85,15,22,54,26,5,63,32,144,63,-122,22,86,37,26,7,28,32,31,-199,56,56,23,-38,52,25,13,121,48,-6,118,116,17,17,41,33,51,32,28,26,30,29,52,67,83,36,48,113,31,40,132,146,39,40,18,30,24,39,78,21,71,27,35,36,116,40,64,24,43,52,9,22,103,39,40,55,9,-88,35,43,19,-211,15,28,39,34,58,65,37,8,221,14,66,68,53,10,24,16,22,59,34,36,19,170,-11,79,35,-71,119,19,131,3168],[137,158,92,84,84,70,124,80,41,101,36,58,182,78,94,29,103,51,-230,26,55,59,176,99,-91,-35,22,70,124,85,100,51,117,150,72,-13,56,41,-154,17,37,41,31,58,139,31,43,30,-24,68,121,171,34,19,113,67,74,97,8,24,40,68,-137,173,13,144,44,16,130,94,6,21,21,200,48,91,93,72,28,56,76,20,124,132,6,-11,164,51,-97,18,36,193,16,109,-4,119,22,19,236,33,27,73,16,42,292,62,4,95,22,67,37,16,83,0,144,-7,-187,103,47,58,107,-92,20,209,99,10,61,51,159,126,42,12,12,77,0,92,270,35,8,47,135,1,93,97,45,19,-118,19,-229,97,35,146,21,11,11,133,108,287,0,61,47,21,88,70,39,89,4,280,25,123,89,-127,-141,29,157,71,518,43,33,18,56,12,42,128,32,99,-10,10,44,658,-290,124,57,8,24,-11,143,-7,64,52,187,55,-71,101,-53,33,3150],[141,131,98,106,56,48,80,78,59,-64,67,70,102,57,88,68,58,40,39,70,40,65,112,48,42,56,68,40,51,42,29,47,60,50,27,29,74,48,62,31,37,67,90,56,42,36,95,58,16,21,170,43,25,131,33,28,27,44,50,6,-31,8,130,28,48,28,-87,114,33,52,90,29,43,82,51,16,-37,38,23,28,152,35,12,44,33,23,150,32,27,89,17,29,37,82,41,36,26,17,45,67,27,28,123,23,42,64,-120,21,64,17,6,48,31,40,29,-191,33,22,36,53,44,31,103,124,-10,38,116,32,38,49,35,119,50,20,-39,27,71,54,6,83,31,111,47,37,38,39,147,39,18,121,41,46,25,74,64,34,-83,56,41,67,27,126,15,24,97,63,13,15,13,38,30,44,22,31,31,27,23,32,65,40,24,46,17,223,45,-69,21,42,9,118,14,17,-219,25,60,33,180,57,56,-10,53,59,30,28,45,12,76,3169],[137,131,132,75,93,125,46,44,72,136,56,165,39,57,28,85,-79,105,192,51,58,31,29,65,38,62,-235,56,44,27,89,93,59,27,157,-43,-3,47,15,-128,124,40,96,128,45,127,29,73,-127,109,21,29,135,3,96,104,10,49,40,157,32,173,11,34,-43,91,60,27,144,23,107,62,193,17,50,98,22,115,62,63,19,143,40,10,114,162,15,24,72,19,117,27,88,-5,71,21,39,122,11,33,186,64,-16,-109,20,41,316,66,20,52,73,15,19,200,98,2,4,-189,66,47,64,80,-3,11,206,89,11,38,-119,28,139,-90,145,15,101,27,7,266,89,14,103,90,69,32,102,154,17,38,91,5,140,37,85,17,30,282,-116,-132,131,53,80,45,104,90,26,24,-237,102,27,62,22,34,129,98,-248,535,65,36,26,75,125,58,142,34,275,26,102,95,679,-50,21,82,97,2,9,-11,-11,46,36,66,-44,-16,30,1,51,118,53,32,3156],[131,135,108,72,92,86,56,49,54,112,40,90,63,71,40,59,53,67,-67,34,55,36,47,78,30,116,39,49,94,42,117,42,143,52,88,42,23,33,-38,140,47,18,19,127,62,-41,13,20,140,62,35,46,57,10,134,-20,29,38,35,45,22,-21,23,47,28,112,34,-1,-93,23,20,47,117,66,-73,-98,36,111,23,50,31,64,62,39,36,105,54,42,100,29,57,118,34,29,54,56,37,95,85,7,117,58,27,55,131,20,80,98,7,39,53,19,50,132,-176,13,36,97,36,27,167,55,7,55,-175,37,23,27,125,40,164,4,56,-101,23,92,57,122,36,27,110,-103,130,34,82,60,40,25,259,31,122,7,27,14,39,217,157,-58,26,30,2,13,116,152,54,42,-61,24,27,92,16,36,53,39,50,22,-12,50,51,16,400,35,32,-19,-24,-166,46,53,408,-171,9,32,-16,-143,23,6,47,-178,65,34,12,9,168,29,45,58,100,19,9,3324],[137,148,-34,126,57,84,142,135,76,76,33,54,190,67,155,56,69,52,28,44,47,65,148,69,42,57,17,59,66,57,28,60,60,77,36,21,61,53,96,14,35,75,47,47,64,13,100,55,53,39,-164,-124,26,36,23,71,206,86,56,18,65,14,184,172,12,97,29,-139,24,173,58,15,-1,155,52,44,104,4,57,69,141,-6,79,102,47,16,142,-234,93,98,11,83,10,142,25,-96,49,25,32,68,-23,73,12,25,92,-96,30,36,91,81,11,86,61,29,66,92,130,-100,11,77,106,20,10,201,26,-101,126,71,-133,64,42,54,35,191,33,126,197,18,35,51,42,57,82,123,13,21,199,86,51,145,52,113,9,112,-140,4,86,-293,40,120,52,120,15,35,-253,91,5,116,83,32,247,82,43,31,48,10,353,64,147,11,116,77,50,368,24,-241,-3,6,-7,458,7,130,107,1,-238,21,482,6,60,33,-70,58,16,116,127,31,28,59,-43,54,3180],[131,124,112,80,69,68,48,48,65,84,54,74,57,48,48,80,36,52,93,56,43,29,-80,53,41,40,83,38,50,52,65,42,60,41,50,57,56,31,16,85,44,43,35,113,36,69,21,44,45,46,32,34,50,46,89,-102,48,10,102,35,36,44,47,22,83,73,39,31,33,18,33,38,116,34,39,37,35,91,-109,43,32,121,25,41,34,121,23,8,40,68,35,27,26,24,125,7,24,55,42,19,-148,35,83,58,41,6,122,33,27,16,41,36,25,111,69,44,32,39,38,14,39,21,28,42,-151,40,32,28,72,25,55,23,-150,36,31,36,37,95,54,26,83,71,47,39,41,93,39,31,114,36,24,31,41,36,74,104,46,29,76,32,18,25,-168,52,27,41,116,16,37,67,14,38,93,48,32,71,23,30,-98,-171,149,44,19,30,72,2,106,59,-86,56,26,35,23,120,11,-13,54,-98,26,48,-1,26,119,32,152,40,43,22,110,27,8,3360],[131,148,94,78,98,77,90,73,42,118,35,68,109,10,66,33,7,60,102,24,41,54,98,81,35,110,6,75,172,101,46,-84,148,161,53,20,43,62,117,49,34,50,18,-95,113,10,45,31,159,111,-102,-183,48,1,98,191,170,110,28,26,47,77,87,182,1,210,25,22,79,73,-1,34,12,209,55,85,65,123,31,110,7,-4,116,84,31,75,117,101,137,-11,29,193,29,72,-16,128,33,41,241,29,28,-84,-15,40,218,39,35,94,24,-90,50,35,84,5,125,34,95,136,44,50,-191,32,6,126,144,21,137,42,245,-199,23,31,25,140,19,195,253,33,41,18,89,19,89,190,-47,27,31,39,191,83,49,76,28,-49,26,-30,107,186,17,45,61,25,73,116,-33,100,14,538,54,70,60,104,13,34,75,-159,520,201,48,-148,-308,35,72,-140,35,218,21,14,-5,-322,81,245,29,20,21,-89,-3,27,239,158,529,17,57,51,26,13,500,136,124,117,65,48,3056],[141,124,106,106,52,52,63,71,76,58,70,-80,73,47,79,98,47,52,40,80,51,52,75,49,58,30,106,52,30,29,55,37,35,39,49,41,98,47,37,56,48,64,67,56,24,59,149,58,32,20,58,10,45,69,13,9,49,-83,167,44,-29,28,97,34,26,47,42,116,15,28,123,25,27,37,53,31,28,24,48,30,89,80,21,46,-35,36,37,40,21,151,10,26,38,127,150,24,21,24,-117,66,28,10,78,35,39,51,51,22,65,33,28,63,32,44,-5,86,37,19,15,28,34,31,-203,55,27,32,-38,51,56,8,40,120,121,114,114,42,39,36,48,48,31,19,43,27,23,71,65,77,39,45,45,27,35,130,146,11,26,15,117,21,44,72,12,-86,25,33,53,28,63,38,41,50,96,62,20,15,38,24,53,29,12,41,29,-213,14,26,33,74,22,56,34,-7,220,-68,66,38,51,126,15,17,33,58,32,24,175,54,35,75,51,19,119,26,3,3166],[137,124,133,84,76,78,45,49,122,80,74,86,36,62,37,179,44,75,-224,92,118,-74,27,108,55,102,176,55,78,-3,-36,66,22,47,122,87,35,45,27,113,149,30,52,54,43,-154,24,39,111,68,16,34,137,36,-30,74,11,49,122,168,41,65,15,23,72,35,95,9,96,28,-139,171,136,18,53,128,5,-6,92,65,20,199,40,26,93,71,-5,34,25,74,124,24,130,16,164,43,49,-99,18,36,193,48,106,118,-3,20,235,108,21,50,72,63,-87,290,112,23,14,92,67,49,51,81,-13,15,140,-190,3,58,33,14,104,17,207,6,60,59,15,157,125,21,140,76,29,18,87,269,18,46,102,3,90,49,94,30,-118,-249,79,3,94,38,143,9,86,104,-141,31,286,67,62,130,20,20,37,89,51,277,16,-5,27,85,54,-126,154,42,519,15,41,29,56,-46,-258,61,140,101,32,37,-49,668,34,122,49,26,-68,42,138,65,-52,38,188,96,-39,101,-35,76,3146],[131,148,111,68,136,93,64,-73,54,-51,50,140,76,26,69,53,85,80,131,27,40,56,77,96,31,145,30,47,186,99,158,54,128,-3,80,36,30,62,-127,-112,51,32,27,213,179,59,-7,45,-171,97,81,143,-12,18,119,114,-4,58,-13,25,26,180,29,81,54,158,64,6,158,48,30,32,109,38,60,112,74,280,32,64,27,34,81,52,34,141,105,11,123,-3,65,-210,22,6,42,67,37,177,271,24,108,-96,-12,49,180,53,15,103,27,52,73,20,110,12,337,-64,9,130,79,53,147,126,2,134,57,30,34,60,316,154,100,14,10,-16,27,98,84,131,12,36,194,9,124,69,86,19,46,-134,570,-47,90,75,38,30,17,85,142,-200,15,75,60,28,-431,110,88,171,-39,480,31,203,-12,23,13,77,108,141,54,106,43,23,-175,23,-119,44,-179,83,56,48,-154,22,74,207,6,30,15,-140,24,-57,119,-243,-418,12,712,47,-28,147,61,4,48,264,61,4,84,38,119,3001],[137,131,98,116,55,48,88,123,66,51,65,32,131,-71,167,73,56,43,36,72,49,101,188,54,55,27,-234,69,34,65,6,95,30,40,47,94,90,44,52,32,73,154,-45,21,41,10,-132,123,26,54,126,19,44,122,15,36,-131,107,46,37,132,27,92,102,107,28,62,155,33,170,-48,68,21,87,55,12,142,14,60,47,190,28,44,97,97,-7,113,60,29,134,38,27,112,163,-7,70,40,44,22,116,23,54,68,20,8,121,0,6,185,63,48,-110,22,16,13,315,65,13,41,73,33,-86,200,97,14,104,-190,65,19,63,19,80,111,203,86,37,-120,14,50,137,10,137,48,25,22,26,264,86,-127,103,59,71,56,101,151,24,31,87,132,140,28,79,24,33,281,-117,93,45,76,37,102,88,-255,71,-245,21,111,33,63,86,-37,96,56,535,89,38,15,102,-33,123,141,53,275,-8,103,41,675,51,80,34,50,1,-39,1,48,55,-48,65,-44,52,29,42,129,117,47,34,3151],[131,135,91,93,65,53,87,83,48,72,48,43,106,58,87,48,68,36,52,48,30,63,-70,56,51,51,42,73,65,111,27,45,-8,92,20,18,116,37,143,17,20,87,42,48,70,19,136,47,37,43,122,55,21,-43,30,53,134,60,40,1,55,25,130,-22,22,61,36,43,39,-23,26,24,31,110,-73,35,-96,57,46,58,117,32,63,-99,39,29,108,44,65,59,11,118,32,105,32,94,37,24,142,55,11,43,53,24,70,93,15,36,115,54,27,52,51,18,59,79,97,21,28,53,46,7,130,-177,-91,25,97,36,57,164,30,54,-96,-177,38,40,128,41,32,165,37,59,24,90,18,39,125,36,-48,110,38,130,20,81,60,54,53,256,29,122,31,24,21,36,217,155,44,0,-1,54,114,151,-70,36,52,-17,18,-136,92,16,-158,39,36,17,-17,62,30,53,35,411,36,73,-26,12,45,33,408,53,29,19,98,-144,58,27,-177,20,7,30,52,64,168,16,121,55,48,113,2,3318],[137,0,152,126,88,51,82,48,139,73,128,62,64,64,59,186,57,62,30,148,64,56,24,73,60,29,142,65,39,22,56,56,21,36,65,56,56,55,13,57,75,62,56,49,19,94,53,72,31,42,44,14,64,89,51,14,26,38,-166,-125,67,69,56,14,204,7,84,-126,46,66,193,175,92,-1,56,24,44,18,170,76,86,152,13,21,106,2,17,64,28,141,77,-20,96,4,143,25,-240,91,30,71,83,16,138,-98,29,88,28,-96,85,13,73,-100,22,94,38,26,-98,37,80,74,43,58,88,37,65,129,36,77,29,37,104,57,199,60,125,15,25,-135,63,100,47,189,55,14,124,196,-140,52,18,45,81,53,123,120,192,47,37,14,144,75,110,109,21,82,44,32,-297,13,115,34,19,84,-257,89,62,113,7,4,31,246,7,79,46,109,356,1,62,140,115,7,35,38,367,-242,66,51,116,457,32,127,-42,-248,18,18,476,58,-37,122,-71,56,11,113,22,57,24,13,-77,54,3176],[131,124,99,96,55,51,65,66,62,64,58,51,78,41,72,74,45,35,-75,66,47,53,89,44,45,57,83,46,47,35,56,42,30,46,44,34,64,32,52,26,45,48,58,41,41,52,81,43,54,14,108,34,42,66,53,24,40,43,104,32,44,22,83,-104,38,37,40,32,40,42,81,-106,33,72,42,41,30,23,38,25,117,70,28,37,34,22,90,37,13,118,25,27,29,123,91,37,24,10,44,31,28,17,122,36,38,53,42,33,-149,33,15,56,26,36,43,122,32,31,30,40,30,25,107,68,38,30,39,37,32,35,25,20,67,-154,39,42,70,33,34,52,39,-156,39,34,38,72,94,49,33,81,38,43,32,40,93,26,43,111,76,21,41,35,17,39,103,43,110,22,14,-97,-170,51,99,42,34,26,18,14,63,-170,59,50,31,77,20,25,11,60,62,147,14,26,71,25,105,-23,-84,159,33,24,42,118,9,31,-93,31,-3,44,41,20,118,31,55,38,-4,84,107,21,118,3356],[131,124,123,78,84,93,45,46,88,92,66,100,35,66,30,106,51,7,99,60,-3,45,14,84,50,43,91,-75,61,23,114,73,60,37,170,104,28,66,3,145,158,38,39,-93,43,120,12,47,111,114,17,26,110,40,153,77,12,36,-101,-186,50,189,7,37,169,23,107,30,93,36,84,180,203,-3,60,77,33,82,72,120,-3,208,36,36,62,118,-14,42,49,4,113,29,83,-13,115,41,101,136,46,32,191,60,69,127,0,39,237,140,22,46,-86,39,34,215,152,7,23,90,-91,45,31,81,30,30,115,92,20,50,19,45,-195,35,123,23,136,-29,20,246,-200,46,97,138,56,35,192,253,28,15,8,22,88,67,189,31,30,190,123,12,80,64,75,-52,71,102,14,39,183,-174,43,89,-141,47,-40,100,71,529,24,22,21,60,15,105,75,14,521,39,199,46,-310,38,60,162,-144,215,39,-113,28,-316,21,242,130,19,69,57,-6,234,-30,22,531,134,20,49,-14,145,489,31,-28,-10,64,50,3055],[124,131,98,69,81,74,61,53,47,29,36,90,75,71,49,52,59,59,97,27,39,35,61,65,19,85,36,41,76,56,69,36,177,57,62,-98,20,50,45,-1,47,30,13,191,60,63,22,25,133,48,43,56,42,21,60,59,36,38,7,43,17,60,33,48,39,104,29,13,69,31,24,25,-117,-110,61,73,69,79,20,59,32,54,-27,50,38,53,38,-74,101,37,59,118,10,33,37,59,39,60,92,22,100,58,15,30,61,37,127,94,19,44,44,24,-115,-77,131,27,66,-102,47,39,170,51,20,106,122,33,27,49,-193,-8,68,14,27,48,15,102,83,91,48,26,94,17,140,-107,99,55,26,31,115,43,52,66,41,34,-111,92,172,97,22,40,55,25,110,45,-81,69,21,228,29,70,-11,29,0,27,117,69,72,75,38,25,384,45,41,63,46,45,-135,20,240,53,23,69,53,38,25,12,-2,-9,143,126,42,7,62,150,45,-59,-247,49,-20,62,44,58,237,42,76,327,23,69,3,15,76,3328],[137,124,106,116,52,52,72,76,85,45,115,41,74,51,84,127,57,-77,37,158,49,71,-224,69,115,9,180,100,49,96,34,64,37,74,31,59,-36,48,13,26,39,120,87,21,48,53,109,148,13,49,51,44,41,-157,23,28,106,65,122,18,131,33,-37,73,-134,27,102,164,12,66,76,98,26,32,58,31,92,-5,169,50,131,83,41,126,144,12,-9,60,49,187,43,22,87,73,112,21,49,25,1,119,26,52,157,68,15,-102,24,18,192,47,51,117,-86,7,18,236,107,2,60,70,26,23,288,111,10,62,92,67,22,50,28,81,94,137,-192,22,32,17,62,101,8,200,60,57,35,-122,151,126,6,139,45,27,23,86,262,-133,37,99,96,90,69,95,25,26,-253,78,86,18,143,38,84,101,275,-116,57,40,64,21,128,95,-45,87,-246,282,121,0,28,47,-40,61,154,43,525,33,45,46,58,113,60,50,-47,100,-36,53,672,82,52,119,48,49,-72,-2,-26,64,-52,17,188,97,28,99,130,2,3142],[131,148,88,97,74,-68,135,90,52,76,48,69,-58,91,136,41,22,64,82,42,40,75,126,55,35,110,32,89,11,139,36,59,-92,188,42,20,159,66,144,4,41,80,36,87,178,15,-122,52,24,64,204,130,30,57,30,80,-186,92,-11,10,-13,54,117,112,35,48,67,22,88,178,51,36,26,152,63,51,153,105,30,34,108,1,86,111,21,12,279,57,66,31,27,-209,37,136,-9,128,38,57,206,65,31,62,41,28,249,174,-60,10,106,-102,54,45,111,8,139,12,101,35,59,74,177,18,9,333,-5,28,129,79,84,137,41,125,18,51,29,77,312,47,-129,100,-39,10,104,96,34,17,132,11,-192,194,87,127,33,86,22,88,176,562,15,91,33,34,2,34,86,141,4,60,58,63,-437,108,-40,32,129,26,473,68,198,26,24,73,65,142,17,104,16,40,19,-183,-122,120,-181,9,55,-152,-147,-25,204,6,20,30,78,51,-59,44,-427,-234,34,126,709,77,89,143,11,-72,43,259,10,2,-110,-3,122,2995],[131,141,119,68,102,129,51,48,62,123,-82,-81,56,85,36,71,54,22,133,61,73,40,40,97,50,154,68,64,87,35,147,39,-107,60,187,106,29,63,61,121,-2,39,26,209,-4,-130,12,33,113,94,-3,37,178,-13,-177,186,54,69,83,139,25,110,31,35,-8,124,52,7,123,34,27,79,147,28,61,150,37,154,46,66,-3,41,76,24,72,273,43,45,176,24,74,108,48,-12,105,49,8,118,30,24,-213,81,2,65,9,25,268,135,26,80,-98,53,135,177,80,1,35,100,51,57,118,108,-70,19,327,8,29,53,129,18,141,18,131,13,33,105,14,314,151,-129,196,-16,106,52,87,85,16,38,178,21,118,68,64,27,51,545,101,-27,-51,34,73,29,-428,149,13,84,-209,131,76,213,25,31,86,168,-120,479,-183,57,52,-12,-144,22,114,14,53,43,109,46,-171,-62,78,-238,32,78,14,-131,-21,27,170,211,62,13,706,8,20,94,119,35,-428,262,13,42,30,0,55,301,10,-56,61,68,81,171,30,43,2979],[131,118,111,93,57,61,52,58,84,60,77,60,53,43,58,102,39,54,55,81,61,48,49,53,57,20,-76,52,23,20,49,70,26,19,63,110,52,40,19,-10,91,58,111,50,17,141,-16,88,32,47,46,4,68,137,36,29,27,42,122,52,57,52,29,27,132,35,57,49,33,48,125,-24,57,32,-72,39,32,31,-24,60,57,110,15,38,-95,55,30,50,29,115,61,8,-103,55,108,26,37,62,23,57,118,33,102,93,18,59,141,25,115,31,41,89,9,70,-88,141,25,34,51,40,36,53,62,-89,63,97,34,49,38,33,44,52,-179,64,98,25,37,58,163,44,38,-178,39,22,37,128,64,160,50,37,22,34,88,34,125,-58,44,48,106,17,128,79,20,50,-62,40,256,-13,122,56,17,47,215,156,32,-4,-18,30,55,112,39,151,49,-11,14,25,-137,92,-156,38,53,26,10,62,-135,59,-170,402,28,73,51,61,61,24,417,29,50,62,97,63,59,27,-10,25,5,-50,98,61,168,21,123,29,-4,-51,119,3314],[124,137,96,68,93,84,66,58,45,111,32,81,81,78,-84,45,70,62,110,23,47,51,51,81,33,-95,24,70,94,112,100,37,154,74,67,20,44,56,137,97,-79,52,12,97,76,19,45,30,132,81,70,59,44,6,-100,95,113,37,35,42,29,103,7,59,17,208,31,26,89,35,-16,48,178,118,63,122,42,121,20,70,-15,43,149,55,31,126,95,39,-80,14,32,111,35,22,23,75,-3,85,87,10,54,74,20,41,-238,28,145,112,26,-234,61,24,94,8,222,48,79,69,47,43,74,46,8,0,70,16,51,13,211,162,122,35,-13,59,8,142,154,52,55,39,-176,30,124,126,75,15,20,38,307,49,50,79,23,23,31,27,76,65,18,63,53,-104,141,107,2,-114,18,-319,51,129,-134,92,7,37,144,-249,96,165,90,-8,575,54,39,-20,-24,88,80,59,218,79,21,115,-17,61,23,21,87,-331,8,81,103,29,286,100,16,-10,195,78,91,35,57,-168,-272,39,-82,691,98,58,80,56,27,121,12,108,265,50,3102],[131,124,99,107,53,50,79,91,75,45,82,34,87,58,98,82,62,51,15,88,57,3,94,-69,-2,30,96,80,44,42,28,76,21,58,42,39,113,71,54,16,56,168,103,19,45,51,142,157,16,43,-96,32,48,117,11,42,107,111,-93,33,110,39,155,75,96,11,106,-190,39,186,163,79,3,18,66,39,92,-13,178,67,198,13,40,75,97,-15,78,119,49,198,38,27,61,117,79,47,102,43,9,109,27,51,109,44,45,133,7,25,191,58,47,125,37,45,33,236,139,20,53,-86,55,37,212,151,25,137,89,-92,22,28,48,80,147,110,89,35,16,18,26,-199,24,113,74,-31,34,17,241,-204,19,95,73,52,-34,191,254,14,46,4,86,86,52,186,-139,46,190,123,-6,13,76,26,69,101,186,120,64,12,-177,39,88,70,35,96,62,526,-165,19,32,66,43,8,72,23,513,17,196,-137,-303,14,162,20,-14,214,18,61,-318,162,133,238,-23,11,64,61,14,232,128,-105,527,135,67,48,20,-59,492,26,-98,115,90,3045],[124,131,86,84,68,56,75,71,40,79,41,51,22,64,87,41,67,41,66,42,25,55,94,47,35,63,37,61,70,79,32,37,77,70,34,13,66,48,163,26,24,60,-99,58,63,26,-5,47,49,44,185,61,20,61,39,54,126,44,9,16,40,34,57,57,26,-108,34,41,77,60,38,20,36,96,58,52,72,41,24,-71,-113,42,-25,72,16,33,84,54,66,56,24,119,34,55,19,95,40,40,73,57,23,48,34,28,84,58,22,66,99,55,42,28,-114,24,110,128,93,30,47,43,-7,14,-79,130,44,16,-102,46,98,164,28,50,24,119,32,-102,-192,27,37,67,48,23,77,100,37,-110,88,50,107,94,46,135,31,98,48,-79,76,111,25,50,35,43,-1,35,89,169,4,83,55,52,107,42,20,48,123,56,222,73,64,25,64,22,43,72,51,69,29,20,-6,379,38,149,48,9,-136,29,234,50,65,45,-240,37,50,160,-12,43,55,126,37,91,49,26,234,-59,5,-12,-31,50,6,53,-74,50,77,321,143,29,110,77,3322],[124,124,106,69,79,75,49,42,59,95,45,9,57,64,35,71,49,67,98,42,50,26,42,66,30,68,56,42,69,-95,78,41,2,51,76,58,19,52,67,175,58,24,15,191,44,44,26,31,67,49,7,47,60,17,130,63,41,33,43,53,17,57,26,27,34,-109,38,14,86,21,32,48,98,54,58,79,40,58,30,52,32,-110,62,15,70,75,34,43,63,31,-30,103,45,12,38,31,-78,97,132,23,118,48,31,57,-75,27,87,-97,19,48,57,35,54,58,131,28,37,93,45,49,65,-119,21,28,123,64,17,38,106,48,164,14,103,18,27,97,60,-195,-10,35,95,46,55,46,93,84,-111,28,111,29,136,58,-110,30,21,96,53,22,42,34,63,32,112,167,2,28,97,66,36,74,29,46,-82,67,61,227,53,-129,26,-13,227,29,106,53,71,22,71,34,395,-9,26,130,66,55,6,16,50,49,-55,66,-22,21,70,58,-4,140,83,42,40,53,12,148,82,40,-248,224,2,19,41,21,235,30,25,54,304,73,-7,-59,8,3321],[131,118,125,97,-62,79,56,61,133,86,82,59,47,64,50,-63,52,87,81,129,13,47,41,59,70,33,121,69,43,17,109,86,16,40,9,137,49,72,9,-95,186,50,154,89,35,143,39,79,28,63,2,24,177,-132,21,57,31,68,203,129,-14,79,51,39,-190,37,89,28,49,38,114,110,43,0,69,85,20,18,175,42,28,151,34,46,153,103,-9,59,58,104,85,28,108,46,278,29,52,63,-45,67,-210,65,131,127,2,52,208,39,108,61,62,172,22,248,14,14,32,8,-102,79,50,110,6,24,136,100,33,73,50,-123,176,133,330,15,129,42,11,83,135,22,-33,51,83,33,74,315,26,98,64,27,102,37,94,52,131,-207,48,4,191,77,125,83,-2,175,-25,34,559,26,89,66,30,76,82,140,73,57,4,24,52,-440,28,105,126,-198,463,10,69,205,21,-30,-114,8,146,106,31,-161,-53,-163,47,122,28,57,84,72,-150,201,15,161,17,110,12,49,-103,-250,-429,36,114,-29,707,2,89,43,35,17,-79,256,-71,32,-43,-5,2993],[131,141,89,105,62,52,97,127,-73,65,64,40,122,54,-83,78,82,48,44,53,58,17,129,75,69,46,71,91,61,148,26,43,54,83,40,23,145,68,-120,10,30,183,105,10,7,4,120,-3,62,68,207,44,26,-133,37,40,109,91,79,17,176,39,-184,183,28,36,56,137,50,108,-11,52,-1,120,66,26,119,44,78,66,143,29,80,149,49,-12,150,62,62,34,31,109,68,272,15,172,10,29,12,73,29,81,102,51,27,116,-5,34,-214,80,58,63,138,-52,23,268,135,30,57,-98,35,23,178,79,18,37,99,52,26,117,-120,109,10,326,7,60,129,15,49,139,28,131,85,104,31,50,315,150,-16,194,42,103,37,86,84,4,85,173,-46,117,77,61,34,31,543,100,53,-198,72,61,-427,152,-224,36,-103,4,133,30,223,0,-57,168,75,471,32,60,11,47,-24,-148,115,162,50,12,108,-144,-167,25,-242,47,110,77,28,32,26,5,60,207,18,-34,708,74,22,91,31,37,-430,259,60,38,-108,131,60,298,5,114,-31,81,168,-56,35,2972],[0,118,94,78,89,82,81,79,77,66,70,51,59,59,48,55,55,55,65,41,48,50,60,45,44,51,55,40,57,46,51,36,62,51,54,44,50,25,48,57,50,52,45,70,43,47,53,48,48,27,64,34,44,43,46,39,41,23,61,32,39,37,41,36,40,67,20,30,45,35,38,35,63,65,34,43,40,44,32,33,61,65,-104,43,41,46,48,24,48,61,-106,44,37,48,49,44,18,46,96,-108,44,37,51,44,85,44,90,23,42,33,32,41,18,85,61,90,22,20,31,32,44,16,78,60,56,20,19,30,68,38,39,14,58,53,18,40,67,69,36,36,41,51,45,38,35,68,69,31,63,38,43,40,35,33,69,52,51,60,35,39,38,30,18,48,51,48,58,96,34,39,13,45,49,46,39,97,94,56,32,12,95,42,32,102,97,49,53,25,98,89,23,40,101,51,52,-5,100,93,36,37,-193,49,-174,36,95,43,-187,44,-192,50,-183,36,140,48,-191,95,-203,49,-194,39,136,6,-197,104,87,61,112,146,1,2,105,90,3329],[124,137,84,82,74,62,87,81,39,89,39,-80,106,74,78,36,79,58,56,35,40,58,106,70,42,112,20,74,84,-103,49,39,166,82,54,11,95,57,125,47,30,64,19,85,79,10,93,-79,119,40,87,61,31,15,12,63,125,78,31,29,42,41,-106,91,-14,121,34,39,58,100,17,27,-12,206,68,56,79,97,46,58,175,18,150,121,37,18,116,64,81,37,12,105,28,125,22,-85,-3,28,-225,30,31,-229,22,28,117,86,46,80,57,79,45,42,95,14,3,143,115,52,13,61,176,38,3,218,66,9,69,48,155,63,43,44,34,63,15,129,206,21,41,118,52,-17,94,138,27,33,50,52,69,-180,71,117,-100,75,17,5,-105,304,22,49,51,24,-137,86,28,79,15,120,53,75,139,105,16,49,127,1,-328,135,123,-13,99,35,45,-247,-18,156,31,59,89,564,33,14,-26,30,78,31,218,34,112,82,198,59,59,99,-332,43,89,74,86,76,285,71,-277,-16,20,86,101,38,73,-171,52,113,-87,691,-35,59,102,26,119,94,-92,265,101,3092],[124,124,112,68,90,87,47,41,64,104,51,91,47,66,26,77,52,75,110,-91,59,39,28,82,46,98,44,40,74,33,-94,65,104,-77,90,114,22,61,20,153,72,34,41,99,43,132,17,52,-94,87,35,46,75,43,135,107,20,39,66,54,29,93,-11,50,112,187,32,27,133,23,4,57,196,42,64,76,34,134,34,73,17,120,37,38,40,115,24,0,88,-16,144,52,51,21,95,41,36,-83,148,10,110,63,22,74,15,25,79,70,28,44,70,23,51,-241,87,13,20,109,-234,15,136,92,43,-4,215,78,9,43,50,59,70,36,-3,32,51,86,7,205,160,43,-173,59,59,32,141,157,33,36,82,24,121,59,122,-100,20,295,114,19,47,51,78,21,139,71,14,37,66,-233,64,126,-8,53,-4,-114,64,-332,-9,89,60,-134,198,91,137,-15,89,37,162,90,584,-330,37,85,-18,100,33,49,19,60,3,115,96,4,286,-163,87,-4,-77,49,102,46,81,102,32,80,192,338,22,43,53,62,-277,34,102,-63,658,60,-84,94,93,107,104,-94,108,-80,3093],[124,113,109,84,61,63,44,50,73,69,65,65,46,45,51,19,34,61,69,81,60,44,43,49,50,31,89,43,38,16,62,58,33,23,68,78,-89,55,26,76,70,50,66,60,19,164,65,58,39,44,14,23,63,-18,46,38,28,37,184,61,41,52,44,21,123,42,42,43,41,27,54,55,-113,35,60,75,21,32,58,-68,61,100,27,33,74,40,21,41,44,-115,-27,24,68,37,84,30,48,63,27,58,119,47,52,94,23,33,71,35,99,50,46,54,16,83,50,-62,20,65,56,49,37,-115,132,27,106,92,36,45,28,37,-8,54,128,23,-103,38,-107,93,164,55,44,119,52,34,-104,-195,50,64,-55,32,77,39,100,49,86,115,41,8,92,66,135,95,-2,74,23,51,108,57,47,54,27,31,86,167,50,82,47,33,30,106,-2,39,122,53,224,14,72,59,62,48,52,52,69,67,33,52,-16,377,44,147,43,-134,49,34,230,62,2,-55,-240,95,14,159,-74,127,48,151,74,25,52,51,232,10,-39,-48,-27,49,92,81,32,44,322,49,2,95,113,3318],[124,124,87,92,56,45,75,73,53,64,53,38,90,52,6,60,61,32,47,58,36,63,95,48,46,-88,61,65,54,68,19,43,73,65,23,16,75,54,-12,32,33,74,56,21,55,26,172,57,55,39,186,48,21,42,33,32,62,47,48,18,58,21,125,60,34,63,36,51,38,54,32,33,33,-112,60,16,81,35,46,47,95,37,62,78,37,14,55,47,36,-116,25,103,66,75,31,58,-78,29,-58,-32,23,52,36,41,138,95,30,40,118,49,49,57,55,25,29,86,-98,18,40,57,58,16,54,130,23,30,93,45,64,60,37,-120,51,120,63,49,104,-105,33,162,32,102,65,95,30,22,-199,-11,27,93,38,53,36,92,79,3,35,107,41,134,43,-113,33,49,94,50,-63,56,63,35,110,166,108,33,62,50,61,36,70,-8,-9,64,48,229,61,-129,13,36,43,224,103,-43,72,26,71,43,394,-3,129,46,83,54,17,57,47,45,-28,65,8,30,69,33,86,137,41,44,34,46,44,143,-86,17,-245,221,-66,97,110,228,27,28,149,299,-4,-6,107,1,3314],[131,118,118,105,56,58,-68,77,94,57,124,53,79,54,56,118,59,48,44,-91,75,80,75,75,9,23,121,51,44,27,45,88,16,40,59,147,114,70,9,50,80,5,137,5,31,-121,-98,187,38,72,88,19,2,137,62,42,25,63,207,38,177,37,9,54,107,5,87,127,27,76,-196,179,32,32,69,49,47,-7,106,71,36,116,35,82,118,42,15,34,38,140,80,29,144,105,149,53,54,59,-5,78,108,62,269,171,-48,59,12,34,-213,62,81,122,24,21,27,205,38,32,77,60,-112,138,247,15,22,133,8,-104,18,51,32,111,76,135,98,35,53,28,117,172,31,323,45,41,58,127,84,129,8,-35,85,80,101,71,312,-19,39,61,191,97,102,82,34,82,-211,43,173,8,119,58,-5,172,536,100,74,-203,11,19,67,-433,-29,151,-104,58,133,21,27,218,-60,32,126,50,463,57,72,-155,32,-139,8,161,18,106,19,74,-174,-244,27,124,108,-33,85,29,-100,202,54,19,26,112,704,26,22,-48,-436,34,44,254,-89,82,43,130,298,-87,84,-65,-44,174,-14,2967],[118,0,115,96,94,47,87,43,55,98,48,64,90,62,61,54,58,46,69,41,26,41,66,53,22,66,55,47,60,60,46,22,75,54,45,15,43,36,60,51,33,43,14,78,49,40,48,32,63,42,71,44,35,36,54,34,56,38,-97,33,35,47,54,30,62,81,28,30,56,43,59,35,56,78,37,38,50,63,33,49,53,45,33,37,47,34,62,40,51,40,38,28,43,33,39,48,16,-75,158,36,53,29,39,34,141,-78,33,40,50,25,39,31,-47,49,71,32,39,46,39,38,61,27,44,70,92,32,46,38,105,52,32,26,52,88,30,44,102,84,12,29,-28,45,62,42,52,40,84,9,73,-30,43,56,47,50,41,130,67,69,33,39,27,43,99,43,130,62,38,51,22,74,95,41,31,35,58,112,46,98,68,34,115,31,37,114,35,89,-49,18,83,105,29,55,35,28,-50,34,82,43,52,62,22,26,44,42,43,42,21,60,83,111,41,42,94,38,17,-238,80,111,-4,44,23,62,15,-250,99,-60,157,15,52,121,168,102,32,151,58,16,107,150,3151],[124,113,115,82,67,69,42,49,85,-58,80,102,42,65,45,102,48,71,59,72,72,53,28,73,53,58,99,41,59,12,112,71,50,32,82,-104,30,62,12,163,79,-71,91,84,29,125,34,64,17,44,33,33,78,93,118,44,-13,40,84,58,44,61,28,28,125,-5,76,32,59,47,-109,90,116,19,73,59,33,25,99,67,41,204,18,43,79,94,21,14,35,175,149,33,117,24,116,28,60,79,32,33,104,43,124,-86,6,42,-228,53,56,19,-232,84,38,115,77,25,12,78,78,51,52,93,139,37,-3,114,18,61,24,46,174,49,216,-13,68,40,29,152,61,60,56,62,72,-95,126,206,18,116,21,24,94,53,136,28,49,67,85,13,-184,62,116,72,-145,-104,19,51,299,2,48,78,-11,40,24,77,50,117,8,29,44,138,78,104,123,9,-332,32,134,123,102,5,46,89,-253,158,47,68,-323,563,50,13,87,100,64,79,213,110,25,0,197,79,73,103,51,71,85,-16,-89,56,282,-168,-275,110,113,-88,86,37,-99,39,90,116,690,-80,116,106,90,117,94,259,55,3085],[124,124,87,98,55,45,86,85,59,56,58,29,98,58,88,-69,65,48,35,90,54,75,107,47,56,42,46,77,-71,95,20,62,42,72,36,52,-93,65,102,23,57,87,112,39,51,49,149,71,36,45,95,37,40,128,-5,52,-99,84,73,32,70,30,131,105,10,49,37,51,48,91,112,40,20,185,70,38,128,23,55,23,193,-11,41,75,60,21,133,71,49,116,15,53,41,115,27,85,37,29,33,142,32,49,92,28,142,-85,8,19,109,61,19,73,52,33,0,78,70,10,38,70,67,36,-245,85,33,50,109,-235,17,132,48,91,71,212,76,33,46,28,45,67,24,-9,68,83,-94,20,203,158,25,-176,59,56,34,139,155,13,47,78,52,120,70,120,-6,48,294,112,12,14,77,45,137,71,63,79,53,1,-239,57,124,-145,-311,-115,63,-332,-20,109,42,95,8,196,144,19,82,11,163,91,580,85,84,51,-82,98,75,-149,64,87,109,112,26,66,287,74,35,-7,90,-56,99,42,56,99,67,125,190,335,-81,72,-95,-284,39,90,-17,654,111,-96,110,108,105,94,53,-93,3085],[124,113,102,92,49,53,56,62,72,53,66,53,63,38,64,86,40,48,48,-1,54,55,64,49,56,21,90,43,27,26,-90,63,36,37,52,66,63,56,27,70,63,67,69,20,21,-14,74,69,35,42,58,21,56,158,54,24,35,42,184,47,58,30,36,35,60,38,43,58,25,50,120,58,60,39,57,36,37,20,52,42,-116,-112,28,75,74,33,31,-68,34,94,62,24,82,37,54,42,49,36,29,-30,102,53,79,58,21,61,-61,22,118,44,49,91,17,137,28,65,33,38,48,47,41,54,77,49,25,-99,66,55,-104,36,60,-117,132,106,91,36,22,58,60,-11,34,120,39,36,51,100,92,157,12,42,64,48,93,-107,-197,24,54,-59,92,73,53,92,32,34,113,37,106,51,131,35,-5,72,92,47,52,56,54,17,49,110,52,163,58,81,62,28,33,65,-8,-5,118,49,225,-129,73,58,55,217,50,-46,7,65,22,40,388,128,46,141,80,27,48,54,-83,58,-32,-56,-238,97,57,157,82,30,42,150,45,51,97,229,6,22,222,-28,5,93,111,24,28,304,8,-9,111,3310],[118,113,-26,96,54,90,57,57,85,84,35,81,59,52,50,87,35,58,71,55,50,29,61,53,35,45,62,28,49,16,66,44,56,35,58,60,20,37,41,73,53,36,39,78,35,59,46,41,56,42,-95,35,50,42,58,49,64,32,75,44,35,31,63,37,50,61,35,30,41,36,51,29,77,45,38,53,46,37,40,51,40,77,41,49,50,60,39,22,-72,53,32,53,33,41,62,35,36,50,40,36,29,45,33,48,47,33,156,50,46,40,27,-79,29,142,97,50,34,37,24,39,38,-50,24,55,64,37,31,37,83,15,56,26,66,47,45,58,36,104,51,15,-27,87,45,51,40,104,39,26,143,37,57,28,38,46,84,49,48,39,-34,31,53,48,99,63,32,38,68,113,34,73,34,37,130,60,44,52,35,-45,26,93,77,39,53,41,46,26,96,65,118,49,35,66,113,92,27,38,41,104,44,52,84,-52,44,45,78,48,21,42,22,111,-2,40,20,57,14,75,21,-46,40,41,92,103,76,157,-258,115,56,15,32,54,-253,139,35,60,166,48,13,109,58,152,64,104,3150],[118,131,86,71,84,70,77,67,40,101,33,60,94,82,56,29,78,59,73,19,44,55,69,81,38,90,-1,76,92,83,53,52,110,83,59,26,49,55,88,41,45,56,26,78,-85,12,43,44,170,77,71,84,45,6,-249,100,167,77,26,46,42,64,-252,98,13,174,-89,45,-97,62,12,50,82,183,83,63,-109,124,46,130,77,-8,134,65,60,109,118,118,152,-17,43,117,60,105,7,144,-43,66,115,41,42,168,3,27,99,63,72,83,38,164,98,23,95,-1,102,72,82,-121,50,97,151,50,-7,98,166,34,-124,51,168,137,69,46,19,161,34,214,161,71,55,63,77,11,116,208,8,30,69,52,125,71,146,104,40,4,28,43,-172,121,50,144,108,37,73,113,41,-176,-6,-282,108,144,79,120,-11,63,120,30,-296,305,153,-26,96,59,152,18,-25,294,-128,45,117,69,145,165,-33,20,-132,105,107,-42,160,82,660,17,195,-13,-45,42,627,56,8,170,205,83,-477,32,26,-187,28,186,-283,104,2,387,26,-201,-25,-11,441,-12,369,122,32,-33,-65,415,38,-178,104,49,78,108,42,-182,90,2886],[124,113,102,98,49,52,63,67,83,43,78,47,-64,55,100,94,61,59,35,82,58,66,53,49,69,19,101,67,38,54,42,73,25,56,-73,92,115,58,46,36,69,79,-102,40,36,100,155,77,-3,46,82,34,54,122,35,31,11,40,88,36,70,51,114,43,-102,27,80,54,35,61,127,103,45,-9,75,45,54,22,86,31,113,182,19,56,131,21,25,55,35,194,39,32,66,99,134,30,60,45,9,143,53,25,110,83,30,75,32,13,104,41,46,-88,36,144,38,-231,52,19,64,-231,52,51,106,75,-6,73,78,76,33,47,67,91,80,-7,111,-91,23,19,131,171,28,208,60,39,33,47,150,57,19,56,66,71,81,123,201,20,50,17,-182,93,55,135,-7,44,66,85,72,2,113,47,-147,-105,290,111,50,13,-3,35,77,140,16,71,53,112,-236,29,56,122,-312,74,132,56,-345,106,132,99,77,192,93,15,30,159,75,85,569,79,84,4,-85,66,58,-153,67,110,106,-69,193,77,291,95,37,98,83,-15,-58,31,82,-287,109,123,343,82,120,-104,-92,37,98,653,59,-95,90,104,52,118,3080],[113,118,89,63,-56,75,61,54,48,109,31,56,76,62,50,59,50,53,110,36,34,17,70,56,17,62,47,44,60,42,52,30,5,53,55,40,31,48,63,69,41,37,22,17,63,28,42,23,119,59,38,61,48,25,79,73,55,45,47,41,27,51,37,43,-102,-118,27,16,88,44,22,44,54,53,53,81,53,143,29,45,51,75,74,34,41,74,-26,49,68,44,42,94,26,34,59,41,46,47,54,34,52,53,38,52,125,42,66,89,25,57,56,41,71,-30,125,38,47,64,37,-84,75,36,11,83,146,32,45,42,124,57,-41,30,40,30,32,-86,108,142,57,35,-92,25,70,85,55,107,38,34,75,48,57,67,52,46,42,86,88,129,38,46,60,26,45,76,21,98,-39,99,47,165,41,50,34,56,114,69,35,80,-48,38,250,26,45,34,131,55,-142,47,137,47,30,67,-68,59,41,72,-142,-175,147,144,40,32,48,157,-9,46,63,-33,32,59,92,56,113,54,69,205,89,-120,79,65,15,37,44,40,88,49,52,82,53,49,8,63,140,-244,33,-124,-142,102,84,97,109,80,51,361,69,3334],[118,113,90,-43,64,59,48,88,44,68,79,53,78,40,79,74,48,35,66,71,40,53,67,33,46,21,63,49,40,41,20,46,54,44,38,39,65,38,45,50,43,56,58,-87,41,47,71,49,72,36,78,35,41,57,69,41,55,39,75,32,45,38,51,45,53,48,35,41,51,29,47,43,42,58,38,50,36,40,26,32,75,58,41,52,38,37,36,43,39,73,39,49,46,61,36,-76,37,36,53,30,49,42,59,-77,35,48,49,35,29,43,39,46,30,34,57,156,49,32,39,27,23,29,138,96,51,47,36,23,38,34,18,-50,96,61,35,53,81,38,33,52,39,59,37,56,49,81,104,45,41,-30,36,41,53,38,105,34,44,140,-34,54,39,34,39,40,48,45,140,42,47,33,96,61,46,43,48,41,110,32,69,94,49,55,43,51,111,-50,29,64,44,73,48,50,49,-49,96,44,114,76,63,47,27,90,0,49,106,61,81,48,25,-39,42,46,26,46,82,156,17,103,39,33,25,23,14,80,139,104,82,94,94,14,82,-262,24,55,73,94,48,-269,59,44,162,40,54,101,151,99,3146],[118,113,109,71,76,79,43,43,75,81,60,86,34,66,29,90,53,79,76,50,71,46,8,84,52,52,62,60,65,28,90,72,48,47,89,82,34,58,17,106,81,48,44,79,46,87,20,55,-242,84,24,47,-85,42,179,69,12,-83,65,79,46,98,28,50,168,78,74,27,73,43,-254,96,170,3,85,-104,59,115,60,137,-4,180,50,66,-113,117,8,-28,74,76,130,43,63,10,117,30,117,151,80,45,115,105,105,144,2,27,109,-115,40,53,167,61,53,97,178,10,37,81,165,51,79,90,69,22,92,80,38,97,77,59,144,49,93,13,-124,23,29,167,135,61,83,159,152,46,208,162,31,60,70,53,113,110,205,41,67,110,116,-6,66,110,102,0,65,-177,-5,66,117,46,140,134,-26,62,36,-179,155,-287,-9,-125,44,77,99,119,115,-1,-300,24,302,154,97,-20,151,90,11,298,24,111,-54,55,56,163,12,-132,204,96,103,152,35,54,657,187,-289,-15,-3,78,615,-29,35,8,206,92,-475,111,14,14,-194,189,30,-7,-145,388,-204,30,-53,127,454,365,-166,-25,100,421,117,98,73,81,40,187,79,2876],[113,113,96,63,71,-61,51,40,60,78,47,94,63,59,44,72,45,58,110,44,40,23,51,57,11,52,66,34,57,39,63,40,74,42,56,41,27,48,26,2,51,27,27,18,49,63,33,35,85,61,47,45,61,35,115,54,-99,28,34,58,28,71,24,44,56,61,44,18,71,31,38,42,-125,72,52,86,41,81,42,44,47,54,48,32,54,139,60,50,51,50,71,53,29,40,-26,54,42,65,71,33,94,60,31,39,-31,43,50,69,24,39,51,40,39,122,157,16,33,86,57,43,-32,67,34,44,116,45,32,-85,136,60,68,30,78,28,44,58,100,130,55,38,-95,28,59,54,-92,113,43,31,101,43,67,64,82,31,37,57,82,-38,44,54,64,44,43,85,38,59,126,72,42,166,39,29,20,95,57,96,135,-138,51,39,129,48,107,-70,32,49,78,-47,254,-170,43,147,41,62,23,87,-4,33,48,65,35,30,52,57,-146,144,71,57,38,59,75,154,17,-38,63,116,45,47,91,70,112,58,87,12,190,-122,44,83,-128,33,37,110,139,84,55,48,75,69,50,-243,83,-148,80,230,94,49,108,346,3325],[113,118,79,76,61,51,-62,72,38,84,43,54,103,54,53,51,58,24,74,47,23,49,108,49,30,48,48,52,56,57,32,30,67,54,38,23,50,49,-9,46,26,53,38,46,63,30,65,40,62,50,11,65,30,25,45,49,112,56,49,20,45,41,74,70,18,62,23,39,52,49,-103,31,50,-122,53,35,83,-25,41,63,49,49,80,79,32,34,139,40,48,70,37,94,37,75,43,63,46,45,132,40,28,60,56,43,38,44,37,47,49,49,-83,50,70,14,85,67,88,46,41,55,67,30,-34,123,34,33,64,36,111,67,38,35,34,141,30,85,123,34,39,-44,47,35,71,-89,49,39,141,54,133,-95,51,61,33,53,106,22,103,70,39,53,49,47,47,52,84,83,30,48,58,-40,42,74,-45,31,121,34,95,75,160,39,56,53,44,71,-71,76,43,52,-138,244,47,151,126,32,-144,92,120,4,66,-33,73,59,99,153,-178,57,37,139,98,-105,47,76,117,42,46,37,29,51,79,49,76,58,67,210,65,47,-235,23,42,-140,100,79,147,59,106,80,52,-11,83,80,34,-133,118,359,87,50,35,28,35,3332],[113,124,87,62,82,72,66,58,41,95,30,73,81,72,49,39,65,60,89,16,44,47,58,72,32,77,13,61,11,67,60,50,-84,78,67,40,-87,63,101,58,54,55,26,109,91,32,55,34,153,74,44,159,55,15,60,94,102,62,23,40,29,69,51,55,16,76,33,18,175,48,24,-96,43,53,63,85,-9,106,38,80,56,16,172,54,44,-143,-139,69,169,9,59,88,34,0,20,95,63,107,160,47,66,70,-22,55,130,56,68,108,35,86,104,47,97,15,164,41,143,98,54,63,131,-35,15,147,144,41,-24,67,78,116,159,21,48,97,38,149,-240,34,57,68,124,31,105,125,153,4,-10,36,137,156,-88,-88,-17,55,-7,67,130,5,33,57,104,33,47,100,-171,116,-29,178,77,-219,121,48,10,96,163,98,251,183,47,12,-281,46,-63,117,84,130,65,22,43,69,86,276,49,85,33,119,-30,-15,142,123,-281,-59,326,148,-36,148,271,152,-245,236,-271,109,541,68,53,436,64,96,-23,132,84,236,-71,262,82,63,641,-231,-21,57,-171,174,40,317,222,-24,16,88,214,161,13,110,-287,-319,104,288,56,29,194,208,2926],[118,113,90,94,50,46,72,77,68,42,69,32,76,58,83,71,63,53,15,75,57,76,71,67,68,35,63,78,53,46,34,74,31,61,50,44,89,60,39,25,59,87,81,20,52,39,102,79,30,-78,77,31,55,85,31,48,-247,82,66,29,-90,49,176,68,-245,11,84,74,64,101,177,64,3,72,88,66,67,14,94,-4,168,72,53,-107,76,13,115,133,38,175,50,40,-119,119,117,70,117,33,15,125,44,56,110,68,78,147,12,42,114,103,52,142,54,78,23,107,-116,39,99,167,70,52,90,176,18,-120,82,165,34,74,67,88,174,87,78,52,73,30,72,140,56,83,121,20,47,72,162,128,4,80,119,148,16,206,161,-1,72,63,71,111,146,199,-20,66,107,113,55,11,100,42,62,-180,106,112,156,9,36,29,130,65,-19,-184,156,-293,23,-127,34,144,-37,94,113,62,-305,-128,302,122,82,108,89,61,37,297,-287,112,59,95,3,163,37,34,201,108,27,151,-3,49,649,189,207,-25,31,-140,612,-32,47,165,137,-487,106,-151,-17,-195,-62,37,149,102,382,-194,107,18,450,362,95,95,421,29,67,73,22,184,24,2875],[113,113,80,82,52,42,67,-64,54,71,53,47,72,50,92,61,55,31,55,59,18,54,108,40,36,45,66,52,48,47,29,41,42,53,31,26,62,50,65,37,36,55,40,53,46,40,-2,50,-91,34,17,57,33,62,32,50,76,59,38,22,57,34,114,55,41,76,45,55,47,69,54,42,50,58,49,35,65,65,39,54,-128,54,49,86,32,39,79,36,59,49,34,52,50,138,34,47,42,43,-20,68,28,42,-31,44,72,63,19,36,93,59,43,38,39,42,45,49,68,32,-82,50,71,33,120,155,32,47,86,57,100,-40,43,65,39,112,45,55,134,41,37,65,46,73,70,55,35,34,129,52,-35,-97,58,57,51,-94,112,39,65,96,45,65,48,77,45,33,56,79,41,143,60,57,38,81,121,51,57,-66,63,57,160,43,-173,93,56,96,37,-129,28,-46,1,126,113,58,33,34,78,106,246,-144,145,62,75,62,79,58,24,-32,31,65,52,56,51,79,18,141,92,11,36,53,94,150,70,-120,59,115,103,-116,92,112,55,76,80,204,137,40,95,-144,25,33,49,109,58,41,113,216,-248,40,68,32,50,44,99,344,3323],[113,103,98,76,56,58,41,46,-64,72,66,70,55,30,56,100,31,51,76,47,51,39,53,51,43,32,103,35,42,25,47,49,50,30,54,56,44,50,30,64,52,44,45,45,32,-11,37,51,49,51,49,23,62,57,59,45,23,28,9,63,46,48,-97,33,113,56,54,52,45,44,67,69,58,52,50,48,33,39,50,55,68,-124,38,44,84,-28,42,56,50,47,77,27,73,58,138,45,32,44,44,40,94,-78,73,62,16,54,131,50,49,43,58,41,32,39,44,-22,36,47,48,38,46,69,67,38,81,88,33,56,35,42,65,37,121,36,63,56,36,109,66,61,49,140,53,39,81,123,98,-50,43,45,68,50,-92,50,141,125,56,31,-100,66,60,50,47,100,-43,32,68,33,51,-39,42,60,81,83,50,49,-70,46,58,40,-137,72,125,138,99,36,75,153,52,13,53,-27,62,68,55,108,-183,236,63,150,100,-133,100,80,114,62,46,47,71,-104,85,154,77,135,36,76,69,46,46,47,116,-134,24,107,34,51,110,10,74,53,215,-3,137,91,-236,38,-130,78,122,58,105,46,77,43,32,59,45,351,47,60,31,209,31,3324],[113,113,102,62,78,76,44,39,64,93,51,77,44,66,24,77,53,69,90,43,57,39,20,74,43,59,52,56,66,37,78,57,63,51,8,66,28,58,27,-88,76,36,-92,110,57,100,25,54,68,77,24,46,89,50,149,75,20,39,43,156,30,91,27,-94,100,59,60,24,89,41,49,53,69,13,66,172,44,-134,44,84,19,49,64,39,-9,107,24,66,113,53,176,70,50,-19,-140,57,66,166,78,48,87,111,-6,92,16,51,154,104,34,56,67,54,-31,127,161,26,44,104,86,67,168,93,32,51,153,139,41,63,50,59,125,24,143,30,-25,160,11,68,114,37,120,96,-79,-14,143,-244,0,66,93,37,102,111,122,36,-11,126,104,-26,154,76,-90,52,47,126,11,94,1,91,53,-217,18,53,-173,115,-68,187,71,66,36,119,61,45,158,53,254,106,180,42,-273,-2,91,132,114,129,-61,125,-28,51,159,272,-230,33,325,116,-31,133,53,63,-290,243,-15,143,83,158,263,147,-57,50,-276,150,537,89,66,-178,419,95,179,-216,5,229,269,55,58,154,653,-36,120,187,-278,320,97,8,214,41,11,177,48,-338,283,31,-79,37,6,207,2924],[113,124,77,74,73,62,76,69,36,88,36,52,88,69,70,27,69,52,63,31,38,57,85,66,39,72,13,67,76,71,-88,54,89,6,55,26,57,62,-103,61,34,65,30,57,92,21,53,53,119,70,99,162,31,29,58,61,139,68,24,22,53,51,54,89,25,61,34,37,-1,67,13,39,57,76,65,56,170,-134,-99,74,36,22,180,81,40,7,98,82,97,8,47,92,42,-144,-16,165,64,60,149,59,39,92,17,53,142,105,41,144,62,65,64,51,97,20,151,67,108,-22,67,103,128,24,9,160,101,41,96,54,-232,131,72,-35,41,148,39,131,64,-6,41,158,161,43,-77,147,54,-6,32,55,11,122,63,102,36,153,0,-169,121,137,32,-89,80,-20,126,52,61,126,6,250,102,61,40,92,-31,53,155,102,168,111,-235,13,77,90,82,109,51,176,33,20,-21,-293,-67,152,84,-57,64,124,26,-28,272,159,251,83,-247,150,-20,70,-307,129,98,138,325,149,530,142,-68,253,-275,208,-22,92,-231,5,59,427,172,73,355,89,212,36,51,78,43,639,23,107,46,-178,217,76,217,-29,53,-327,176,206,-286,29,90,282,310,23,182,-2,9,2909],[113,103,92,82,46,49,51,56,64,58,-70,58,66,36,68,69,26,46,58,86,48,46,72,42,47,30,104,45,34,27,44,50,41,38,46,45,47,50,40,39,52,51,56,53,32,64,61,51,28,30,40,26,47,-15,-93,37,47,51,15,56,57,48,59,45,73,55,55,59,38,44,109,53,71,53,50,45,40,43,66,55,55,56,37,47,65,63,37,46,46,-131,46,28,81,-27,79,46,33,57,18,73,51,46,133,45,41,42,-22,35,93,-80,39,60,34,73,40,129,48,33,57,58,48,38,34,42,40,66,46,47,40,40,66,68,152,76,85,42,32,98,-41,62,48,110,57,54,51,134,109,57,36,47,68,47,53,79,129,-44,34,39,-101,66,55,-97,45,61,124,54,93,-68,58,63,47,100,52,77,53,138,32,28,-40,38,18,77,55,46,64,45,55,155,-173,-139,125,65,97,-129,76,124,32,109,-26,56,53,67,86,85,239,140,99,144,72,54,96,54,72,56,28,102,65,-115,49,146,15,75,34,76,-11,54,92,115,-138,-124,109,27,141,107,97,51,44,209,116,40,-236,29,50,45,59,67,73,218,36,55,5,344,44,21,95,28,3323],[113,113,80,89,51,42,74,74,59,52,58,27,88,59,74,62,63,45,26,63,49,66,86,62,54,43,53,68,57,54,28,58,41,62,43,-96,68,63,54,33,53,8,63,32,54,55,-91,74,33,46,106,49,39,97,36,-87,65,74,49,31,85,46,147,75,55,20,64,154,53,89,97,49,27,54,67,45,86,27,51,68,65,56,60,170,54,-18,-137,79,62,40,44,70,-15,106,1,110,65,51,31,175,41,58,-144,60,74,164,26,47,84,109,69,90,-30,46,57,153,102,43,66,67,73,28,122,159,37,-20,104,86,22,163,44,92,112,150,137,-11,46,10,64,122,40,136,118,157,37,6,63,111,-24,119,79,-81,52,140,-249,10,102,86,155,99,57,116,20,54,124,100,-174,55,-88,44,44,125,27,53,-71,46,90,112,-219,123,4,110,91,187,104,64,-63,48,5,52,156,160,253,34,180,105,-288,-23,127,66,40,128,8,121,46,159,-233,276,-40,69,318,144,80,129,80,-194,-299,244,-274,155,-216,21,277,129,42,137,174,519,75,153,211,409,61,180,106,43,212,246,-268,-13,653,-49,64,57,320,40,210,31,7,174,6,-339,282,85,-151,-79,211,2919],[113,103,104,74,67,68,39,45,74,71,63,74,32,58,40,84,47,67,65,64,62,48,21,69,53,-88,82,60,59,28,70,68,64,41,73,62,34,62,23,86,3,54,52,54,40,-105,40,63,63,72,27,29,91,44,115,58,29,40,99,160,55,59,21,41,137,60,64,41,58,-95,53,87,57,28,66,-5,40,9,67,75,9,74,45,50,169,-137,-16,65,64,32,179,41,79,25,96,55,79,94,54,55,91,69,-149,163,20,56,145,-15,63,70,90,102,27,140,118,24,45,141,65,56,70,94,62,41,144,106,43,103,12,41,124,-34,159,46,95,54,6,-236,130,64,164,147,66,37,126,60,7,155,-162,38,-74,85,149,-14,30,33,62,7,121,113,102,150,124,116,-33,55,136,97,-92,66,14,96,56,123,89,249,43,38,33,37,-23,89,153,59,170,-60,110,-241,69,-7,-77,164,112,174,106,104,-13,-296,64,148,92,60,-238,151,18,279,-58,160,252,130,2,147,-221,116,-323,207,38,61,318,96,525,55,-284,43,235,208,-5,104,134,-5,425,-202,62,99,344,212,-2,71,72,627,174,36,212,33,211,61,-293,-331,212,9,4,43,30,280,310,-157,183,12,2904],[103,113,80,58,73,65,59,53,39,83,29,62,69,-61,54,51,60,55,88,29,39,42,67,66,28,65,37,56,69,57,40,47,114,58,57,36,41,56,54,59,39,40,29,79,63,36,-92,47,108,65,61,82,35,50,58,67,55,51,44,29,47,64,31,70,38,155,40,45,92,50,28,41,-261,77,62,98,53,133,27,65,12,29,100,62,-76,17,39,65,117,17,68,-131,30,61,37,92,46,62,128,48,96,78,22,40,101,50,20,109,24,79,71,45,106,5,89,54,31,104,59,52,155,84,23,-110,-65,55,63,63,88,84,74,46,49,104,37,80,97,-55,71,57,119,21,87,85,123,99,107,54,-192,78,91,97,116,57,40,73,122,90,35,-231,68,48,152,-113,101,-91,78,134,77,136,21,56,10,97,160,47,60,-181,145,62,164,77,90,75,87,92,93,91,67,132,66,142,-15,119,54,151,24,88,92,81,151,31,145,98,6,122,129,126,112,127,98,91,263,42,35,315,-9,19,-174,-136,-265,87,-133,25,208,98,257,90,79,76,126,-310,87,188,106,41,71,53,99,-49,202,26,127,594,47,106,-26,48,48,75,605,19,53,-238,269,-511,60,-5,-30,3040],[113,103,92,89,45,48,62,66,71,40,68,43,66,52,72,83,55,54,27,66,58,63,60,63,59,28,80,63,46,-93,35,69,38,55,56,52,70,63,54,40,61,71,60,33,43,53,82,1,35,42,50,34,56,-110,30,47,58,69,103,47,85,-89,109,55,60,33,69,157,44,57,135,70,15,58,68,52,56,-14,84,69,51,51,45,-8,88,26,6,72,57,65,59,45,165,-137,-136,62,82,61,29,182,68,73,96,107,46,95,25,48,86,70,58,160,29,73,44,143,-17,44,106,90,51,-32,135,116,51,99,140,63,14,67,69,93,155,140,102,40,8,17,161,120,39,147,80,51,-13,43,-242,125,11,161,116,62,159,122,50,-31,58,-168,119,-77,-84,142,19,100,32,57,81,46,99,45,122,114,127,99,92,55,92,-60,61,41,0,119,-74,249,99,38,107,-235,3,-16,155,72,183,61,111,110,60,36,160,156,-39,171,6,142,-300,125,90,144,35,60,-248,117,-208,275,-248,28,260,138,320,136,82,135,-335,206,-204,239,102,523,59,23,125,225,68,-17,168,71,-22,417,76,187,342,202,-275,65,641,16,211,37,31,70,-152,-331,215,194,4,19,278,305,-82,105,2901],[103,113,71,68,65,56,67,62,34,76,34,54,77,62,59,40,-65,48,71,40,34,51,85,61,35,63,37,61,67,59,44,47,76,63,43,31,38,57,99,-87,48,51,38,71,70,54,54,40,65,57,73,86,51,34,38,75,97,61,44,48,30,54,53,64,30,78,41,26,63,61,35,26,16,152,57,66,85,47,39,63,-265,16,102,96,31,69,128,60,90,24,49,-131,-75,13,26,119,46,53,117,66,27,84,33,50,114,59,56,32,93,75,52,36,105,28,-105,19,109,63,63,71,93,48,0,87,112,38,104,58,100,149,60,83,24,-69,53,89,83,109,61,70,80,41,95,75,60,47,-55,66,98,115,-229,79,58,123,102,103,-88,-191,41,87,82,114,29,61,74,121,22,72,64,154,149,-115,73,81,162,79,121,103,129,62,123,91,75,46,-19,-191,57,94,41,152,82,99,84,34,90,154,51,7,138,137,137,116,102,100,84,51,142,74,7,47,141,-126,274,119,-142,33,104,116,-164,93,81,103,30,323,-297,103,190,-276,94,84,66,207,91,238,210,37,54,125,97,70,97,31,-3,593,-64,81,106,27,72,104,-443,50,59,66,-24,653,-239,268,111,252,-36,3027],[103,103,92,58,70,68,41,36,58,80,47,68,50,59,36,66,48,-65,89,48,51,35,43,67,37,40,62,52,62,39,65,52,64,41,66,55,36,57,37,110,56,42,36,80,40,52,37,38,62,64,43,36,62,-102,104,68,40,46,59,80,47,65,33,44,52,-251,53,45,107,30,28,70,148,27,63,111,-74,25,51,70,22,76,74,32,53,130,41,54,64,5,98,96,60,27,38,42,61,114,29,49,-132,77,57,91,6,49,126,109,24,62,76,49,87,99,-57,35,56,107,77,65,81,107,46,55,86,31,36,51,-52,73,156,43,-110,24,62,131,100,80,83,63,119,102,88,115,74,94,41,52,46,40,84,67,82,50,105,-207,-105,75,76,82,96,54,154,118,1,98,91,43,-238,137,65,80,96,-93,100,129,89,98,96,19,60,50,154,-7,57,115,-184,141,166,96,71,88,67,91,29,154,13,124,130,137,115,55,143,97,19,84,39,52,149,131,-167,95,-266,132,114,242,-143,93,93,-122,263,92,-4,125,294,29,111,93,50,74,24,53,82,-35,257,77,41,-308,136,189,80,69,96,77,193,86,-9,586,103,-229,253,42,58,74,614,-1,54,107,-513,168,-22,231,3024],[103,95,94,68,61,61,37,42,66,70,56,62,45,52,43,74,41,59,64,54,-72,43,43,63,45,44,79,52,47,33,63,57,-81,48,68,61,45,59,54,70,64,45,33,72,50,100,44,48,41,58,47,53,70,46,63,59,34,47,71,82,31,72,40,28,95,24,58,27,66,43,50,62,72,13,60,62,44,72,59,68,34,151,52,-86,87,43,33,43,52,-261,99,28,93,40,128,52,56,88,65,66,-130,57,9,117,28,42,113,65,93,65,81,55,45,112,114,8,37,28,74,60,64,102,14,27,-114,107,53,71,112,64,86,84,81,44,104,69,45,99,146,66,81,-72,-225,61,83,82,108,64,124,42,92,84,73,113,-55,84,62,29,112,69,76,119,29,-92,72,84,-196,83,79,154,62,98,70,117,83,69,-17,58,99,147,55,-120,157,91,119,30,100,123,124,9,85,140,36,-193,116,163,93,141,58,93,10,81,106,-121,43,132,-140,133,137,57,-161,101,81,82,135,-277,40,104,136,106,276,99,94,61,54,111,181,-274,50,113,335,110,93,75,205,84,41,216,5,241,-35,53,97,55,95,115,121,585,75,67,-11,48,-232,103,-444,77,61,4,660,254,260,45,237,3018],[103,103,74,80,48,39,66,66,54,57,52,39,74,52,65,60,56,40,43,52,42,-69,85,58,48,44,62,61,47,35,37,53,52,57,44,37,64,59,53,41,40,64,54,51,43,-95,109,58,49,51,76,35,53,45,41,50,57,63,62,50,64,29,99,65,30,42,49,76,-82,64,50,54,23,-248,69,35,104,42,68,68,144,10,74,112,66,25,21,65,50,69,53,96,51,130,67,58,61,51,11,94,27,63,32,50,27,111,33,55,-133,75,66,89,87,56,58,124,108,35,52,76,76,45,93,-59,23,63,107,76,107,73,64,105,104,79,29,121,-54,38,57,151,44,-119,75,128,53,107,78,76,77,115,84,80,61,71,93,6,102,41,73,79,-235,75,65,83,-205,-111,114,100,91,103,151,116,80,54,97,-11,34,119,131,18,108,-96,81,129,74,87,31,142,23,49,146,136,54,58,-185,164,148,18,82,60,47,89,-162,112,121,140,106,133,-148,101,136,-112,-249,86,10,117,152,139,102,94,81,63,110,249,46,45,-21,269,91,49,-297,298,97,94,90,80,86,45,139,185,249,92,0,80,194,-219,98,60,72,89,35,586,103,72,77,250,71,617,-2,226,-522,149,41,221,3016],[103,95,84,80,43,45,57,60,63,51,60,46,64,46,60,71,49,48,43,58,50,55,59,55,-76,39,79,57,47,39,43,58,45,42,45,33,61,59,-93,49,51,65,60,54,52,51,66,62,43,52,66,52,39,96,47,31,34,54,72,32,65,47,57,56,55,19,60,79,48,70,92,62,37,19,61,-84,65,35,61,57,67,-251,56,63,104,38,68,75,57,143,71,28,105,37,21,51,57,46,34,97,95,68,124,57,59,86,7,38,-132,55,61,114,46,25,30,111,64,52,72,81,72,87,108,111,52,106,28,73,43,59,72,101,-62,-116,106,61,109,106,71,84,43,77,90,65,115,-52,99,146,24,79,73,-231,128,80,74,75,89,117,111,87,76,67,66,99,82,55,39,-8,72,104,25,-93,-208,-112,90,96,75,36,151,152,19,112,95,68,35,58,117,127,106,48,149,65,117,85,97,164,111,36,134,131,-147,-195,-163,-105,141,89,18,96,43,106,104,108,83,131,105,64,125,50,134,91,-250,55,144,-293,108,129,87,271,84,68,251,38,100,189,-33,78,103,303,9,85,209,72,132,59,238,77,89,64,-226,111,81,584,75,49,31,-12,101,-445,251,90,664,240,224,144,224,3008],[95,103,82,52,72,67,52,48,50,79,40,63,60,66,43,55,58,62,68,36,50,45,45,-64,43,60,43,61,71,51,60,56,57,64,68,49,47,57,51,52,62,51,40,75,63,51,39,49,72,67,49,48,62,31,68,75,48,53,47,44,40,72,40,56,45,65,48,-109,5,52,46,58,63,54,71,2,51,74,49,76,57,50,71,40,51,69,40,66,116,54,67,61,34,39,39,66,59,111,-132,43,59,114,31,64,74,59,-129,157,43,76,112,59,78,74,83,8,-15,153,74,70,186,76,0,62,72,-17,49,71,141,54,178,44,58,38,49,104,150,139,50,61,102,34,-69,155,93,152,93,54,99,54,-72,79,151,-34,92,82,126,-156,53,91,77,-34,-222,130,57,160,-165,73,90,132,132,85,54,156,100,69,52,98,171,129,142,77,90,-180,37,82,96,176,145,-8,-108,-205,-182,90,142,120,-24,0,119,-203,64,142,206,125,-36,110,106,70,59,90,82,121,165,65,103,160,136,86,80,95,165,189,126,74,129,82,244,-7,113,179,78,127,158,-5,248,103,74,133,206,-5,-311,84,208,-355,-295,285,139,-357,301,221,446,56,78,209,456,67,74,272,69,584,223,-339,572,-378,290,269,2832],[95,103,66,71,59,51,67,65,47,67,45,46,73,62,60,50,63,50,50,43,44,58,64,64,46,53,39,-69,70,54,49,56,65,65,54,41,58,58,43,44,50,65,48,57,64,37,48,61,57,57,68,49,45,46,47,61,65,63,49,-105,62,55,63,73,49,56,51,44,56,71,41,52,61,61,70,40,0,44,55,77,58,61,72,0,38,40,71,67,72,44,46,62,46,68,41,111,59,61,64,65,42,77,34,60,-142,110,14,-13,56,111,69,61,76,7,68,-131,156,49,71,112,69,48,71,81,46,51,152,74,157,176,66,74,46,66,-19,158,140,89,64,173,57,51,87,99,-32,89,139,44,-157,99,98,-69,-23,91,154,57,161,91,54,-73,88,145,137,86,80,122,29,60,73,174,-229,126,-175,85,100,-176,50,94,131,135,4,153,-94,60,-180,96,144,186,-19,136,90,118,26,142,93,130,133,-37,-209,78,105,89,85,125,-6,71,48,-209,147,106,202,107,161,102,134,70,49,73,81,111,-6,127,102,154,127,89,20,165,181,92,148,121,164,238,-290,95,184,44,216,-312,242,104,141,-342,-12,232,214,55,95,276,120,-362,294,88,254,433,201,467,242,-287,87,601,269,293,548,-409,520,2784],[95,88,85,71,55,55,50,53,65,61,58,54,55,55,51,69,51,58,51,53,56,53,46,65,52,44,57,59,57,39,52,-73,50,53,67,52,56,59,37,60,63,65,52,57,46,42,57,61,50,58,51,-101,67,33,53,58,52,56,68,49,62,62,47,54,62,68,58,45,43,59,58,71,51,64,71,53,36,44,68,76,46,58,50,51,0,40,41,68,66,54,69,42,-5,39,70,62,61,69,18,66,61,70,63,109,13,65,62,50,59,68,75,106,50,-144,55,65,50,-16,110,72,72,74,-143,53,61,154,-18,111,91,68,63,75,78,56,150,-20,88,159,174,57,62,63,96,-23,153,143,161,164,34,59,86,89,96,149,141,-167,93,29,91,80,-71,86,136,154,-171,87,88,-173,-72,181,138,156,73,122,-90,46,-180,148,188,-234,-19,124,101,39,42,146,93,131,17,-32,97,83,38,91,91,142,1,124,79,114,142,88,75,109,125,-215,135,105,102,101,74,121,-4,-217,49,147,103,92,200,110,160,96,38,149,47,71,-287,173,104,118,144,42,176,-291,-4,198,122,100,154,233,-8,192,219,75,233,81,207,-355,220,74,251,-350,212,293,129,223,288,126,443,314,445,274,-329,576,-368,577,520,432,2750],[88,95,75,63,64,59,58,57,56,68,49,54,62,64,51,58,60,59,55,44,53,55,50,71,49,53,43,65,67,47,53,61,53,61,64,45,51,-69,41,49,62,64,49,61,62,41,45,60,54,63,54,34,61,35,51,71,47,59,52,30,57,69,45,68,44,50,55,26,73,66,41,66,42,44,65,71,68,46,63,77,38,43,63,69,67,42,43,70,81,34,60,-253,67,37,39,86,61,82,109,57,-253,126,30,84,97,78,99,40,-257,125,123,84,56,93,77,101,38,36,122,122,100,54,84,74,69,36,35,120,161,88,91,51,70,62,33,-98,159,169,85,87,-95,58,181,-101,-102,168,172,77,104,-98,180,174,-108,-107,178,85,148,94,-104,178,175,-112,14,144,83,144,92,76,169,132,6,140,74,139,123,71,63,64,126,3,135,134,113,69,60,52,59,120,137,125,101,133,58,54,55,95,128,120,126,128,55,50,73,-183,125,122,60,124,52,94,77,-187,89,119,57,50,48,85,72,-192,92,197,51,56,37,83,127,91,190,194,58,34,7,110,128,180,182,39,146,97,113,174,139,86,98,262,125,60,252,251,-374,58,257,245,-387,-342,254,-415,-362,593,-394,558,533,512,490,455,-438,-364,-311,2638]]}

==> anc/h4_a3_exact_certificate.py <==
#!/usr/bin/env python3
"""Reconstruct and certify the H4/A3 orbital vertex-convexity certificate.

The script uses only exact arithmetic in Z[phi] for the Coxeter geometry and
fractions for the projected certificate.  NumPy is used only for diagnostic
eigenvalues; all incidence and partition-of-unity checks are exact.

Conventions:
  * phi satisfies phi^2 = phi + 1;
  * the simple roots have squared norm 2 and Gram matrix
        [[2,-phi,0,0],[-phi,2,-1,0],[0,-1,2,-1],[0,0,-1,2]];
  * X=H4/A3 is the orbit of (4,3 phi,2 phi,phi), which is fixed by s2,s3,s4;
  * the reference oriented wall is perpendicular to the first simple root.
"""

from __future__ import annotations

from collections import deque
from dataclasses import dataclass
from fractions import Fraction
from math import gcd
from pathlib import Path
from typing import Dict, Iterable, List, Sequence, Tuple
import argparse
import hashlib
import json


# An element (a,b) represents a+b*phi, phi^2=phi+1.
Q5 = Tuple[int, int]
Vec = Tuple[Q5, Q5, Q5, Q5]


def qadd(x: Q5, y: Q5) -> Q5:
    return (x[0] + y[0], x[1] + y[1])


def qneg(x: Q5) -> Q5:
    return (-x[0], -x[1])


def qsub(x: Q5, y: Q5) -> Q5:
    return (x[0] - y[0], x[1] - y[1])


def qmul(x: Q5, y: Q5) -> Q5:
    a, b = x
    c, d = y
    return (a * c + b * d, a * d + b * c + b * d)


def qscale(n: int, x: Q5) -> Q5:
    return (n * x[0], n * x[1])


def qsign(x: Q5) -> int:
    """Exact sign of a+b*phi, using (a+b*phi)(a+b*phi')=a^2+ab-b^2."""
    a, b = x
    if b == 0:
        return (a > 0) - (a < 0)
    # Compare a/b with -phi without floating point.  A direct exact test is
    # easiest after isolating sqrt(5): 2(a+b*phi)=2a+b+b*sqrt(5).
    c = 2 * a + b
    d = b
    if d > 0:
        if c >= 0:
            return 1
        return 1 if 5 * d * d > c * c else -1
    # d<0.  Negate and reuse the positive-d branch.
    return -qsign((-a, -b))


ZERO: Q5 = (0, 0)
ONE: Q5 = (1, 0)
PHI: Q5 = (0, 1)

GRAM: Tuple[Tuple[Q5, ...], ...] = (
    ((2, 0), (0, -1), ZERO, ZERO),
    ((0, -1), (2, 0), (-1, 0), ZERO),
    (ZERO, (-1, 0), (2, 0), (-1, 0)),
    (ZERO, ZERO, (-1, 0), (2, 0)),
)


def inner(x: Vec, y: Vec) -> Q5:
    out = ZERO
    for i in range(4):
        for j in range(4):
            out = qadd(out, qmul(qmul(x[i], GRAM[i][j]), y[j]))
    return out


def simple_reflect(x: Vec, i: int) -> Vec:
    """Apply the simple reflection s_i in simple-root coordinates."""
    ip = ZERO
    for j in range(4):
        ip = qadd(ip, qmul(GRAM[i][j], x[j]))
    out = list(x)
    out[i] = qsub(out[i], ip)
    return tuple(out)  # type: ignore[return-value]


def root_reflect(x: Vec, beta: Vec) -> Vec:
    """Reflect x across beta^perp; all roots beta have squared norm 2."""
    ip = inner(x, beta)
    return tuple(qsub(x[i], qmul(ip, beta[i])) for i in range(4))  # type: ignore[return-value]


def apply_word(x: Vec, word: Sequence[int]) -> Vec:
    for i in word:
        x = simple_reflect(x, i)
    return x


def orbit_with_words(seed: Vec) -> Tuple[List[Vec], Dict[Vec, Tuple[int, ...]]]:
    words: Dict[Vec, Tuple[int, ...]] = {seed: ()}
    queue: deque[Vec] = deque([seed])
    while queue:
        x = queue.popleft()
        word = words[x]
        for i in range(4):
            y = simple_reflect(x, i)
            if y not in words:
                words[y] = word + (i,)
                queue.append(y)
    return list(words), words


def permutation_from_map(points: Sequence[Vec], index: Dict[Vec, int], fn) -> Tuple[int, ...]:
    return tuple(index[fn(x)] for x in points)


def compose(p: Sequence[int], q: Sequence[int]) -> Tuple[int, ...]:
    """Return p after q."""
    return tuple(p[q[i]] for i in range(len(p)))


def permutation_group(generators: Sequence[Tuple[int, ...]]) -> List[Tuple[int, ...]]:
    identity = tuple(range(len(generators[0])))
    seen = {identity}
    queue = deque([identity])
    while queue:
        g = queue.popleft()
        for s in generators:
            h = compose(s, g)
            if h not in seen:
                seen.add(h)
                queue.append(h)
    return list(seen)


def canonical_root(beta: Vec) -> Vec:
    for entry in beta:
        s = qsign(entry)
        if s > 0:
            return beta
        if s < 0:
            return tuple(qneg(x) for x in beta)  # type: ignore[return-value]
    raise ValueError("zero root")


@dataclass
class Geometry:
    X: List[Vec]
    x_index: Dict[Vec, int]
    roots: List[Vec]
    root_words: Dict[Vec, Tuple[int, ...]]
    simple_perms: List[Tuple[int, ...]]
    alpha: Vec
    plus_global: List[int]
    plus_index: Dict[int, int]
    wall_group: List[Tuple[int, ...]]


def build_geometry() -> Geometry:
    seed_x: Vec = ((4, 0), (0, 3), (0, 2), (0, 1))
    X, _ = orbit_with_words(seed_x)
    if len(X) != 600:
        raise AssertionError(f"expected 600 quotient points, found {len(X)}")
    x_index = {x: i for i, x in enumerate(X)}
    simple_perms = [
        permutation_from_map(X, x_index, lambda x, i=i: simple_reflect(x, i))
        for i in range(4)
    ]

    alpha: Vec = (ONE, ZERO, ZERO, ZERO)
    roots, root_words = orbit_with_words(alpha)
    if len(roots) != 120:
        raise AssertionError(f"expected 120 roots, found {len(roots)}")
    if any(inner(r, r) != (2, 0) for r in roots):
        raise AssertionError("root normalization error")

    plus_global = [i for i, x in enumerate(X) if qsign(inner(x, alpha)) > 0]
    zero_count = sum(qsign(inner(x, alpha)) == 0 for x in X)
    minus_count = 600 - len(plus_global) - zero_count
    if (len(plus_global), zero_count, minus_count) != (270, 60, 270):
        raise AssertionError((len(plus_global), zero_count, minus_count))
    plus_index = {g: i for i, g in enumerate(plus_global)}

    # The oriented wall stabilizer is the H3 reflection group generated by roots
    # orthogonal to alpha.  There are 30 such roots, hence 15 wall reflections.
    orthogonal_roots = {canonical_root(r) for r in roots if inner(r, alpha) == ZERO}
    if len(orthogonal_roots) != 15:
        raise AssertionError(f"expected 15 orthogonal walls, found {len(orthogonal_roots)}")
    plus_points = [X[i] for i in plus_global]
    plus_vec_index = {x: i for i, x in enumerate(plus_points)}
    wall_generators = [
        permutation_from_map(plus_points, plus_vec_index, lambda x, r=r: root_reflect(x, r))
        for r in sorted(orthogonal_roots)
    ]
    wall_group = permutation_group(wall_generators)
    if len(wall_group) != 120:
        raise AssertionError(f"expected wall stabilizer order 120, found {len(wall_group)}")
    return Geometry(
        X=X,
        x_index=x_index,
        roots=roots,
        root_words=root_words,
        simple_perms=simple_perms,
        alpha=alpha,
        plus_global=plus_global,
        plus_index=plus_index,
        wall_group=wall_group,
    )


@dataclass
class Orbitals:
    ids: List[List[int]]
    unordered_sizes: List[int]
    ordered_sizes: List[int]
    representatives: List[Tuple[int, int]]
    diagonal: List[bool]
    labels: List[object] | None = None


def symmetric_orbitals(n: int, group: Sequence[Tuple[int, ...]]) -> Orbitals:
    ids = [[-1] * n for _ in range(n)]
    unordered_sizes: List[int] = []
    ordered_sizes: List[int] = []
    representatives: List[Tuple[int, int]] = []
    diagonal: List[bool] = []
    for i in range(n):
        for j in range(i, n):
            if ids[i][j] >= 0:
                continue
            pairs = {(min(g[i], g[j]), max(g[i], g[j])) for g in group}
            oid = len(representatives)
            is_diag = i == j
            for a, b in pairs:
                if ids[a][b] not in (-1, oid):
                    raise AssertionError("orbital collision")
                ids[a][b] = ids[b][a] = oid
            representatives.append((i, j))
            unordered_sizes.append(len(pairs))
            ordered_sizes.append(len(pairs) if is_diag else 2 * len(pairs))
            diagonal.append(is_diag)
    if any(v < 0 for row in ids for v in row):
        raise AssertionError("incomplete orbital partition")
    return Orbitals(ids, unordered_sizes, ordered_sizes, representatives, diagonal)


def gram_invariant_classes(geom: Geometry) -> Orbitals:
    """Classes indexed by the two heights and mutual inner product.

    The draft note calls these the 317 wall-stabilizer orbitals.  The exact
    reconstruction shows that there are actually 393 symmetric H3 orbitals;
    the stated number 317 is the number of coarser Gram-invariant classes
    (h_x,h_z,(x,z)), with the two heights unordered.  A union of orbitals is
    still an invariant symmetric 0/1 matrix, so this correction does not
    affect the certificate construction.
    """
    points = [geom.X[i] for i in geom.plus_global]
    n = len(points)
    ids = [[-1] * n for _ in range(n)]
    label_to_id: Dict[object, int] = {}
    reps: List[Tuple[int, int]] = []
    unordered_sizes: List[int] = []
    diagonal: List[bool] = []
    labels: List[object] = []
    for i, x in enumerate(points):
        hx = inner(x, geom.alpha)
        for j in range(i, n):
            z = points[j]
            hz = inner(z, geom.alpha)
            height_pair = tuple(sorted((hx, hz)))
            label = (height_pair, inner(x, z))
            oid = label_to_id.get(label)
            if oid is None:
                oid = len(reps)
                label_to_id[label] = oid
                reps.append((i, j))
                unordered_sizes.append(0)
                diagonal.append(i == j)
                labels.append(label)
            ids[i][j] = ids[j][i] = oid
            unordered_sizes[oid] += 1
            if i == j and not diagonal[oid]:
                raise AssertionError("a Gram class mixes diagonal and off-diagonal entries")
    ordered_sizes = []
    for oid, count in enumerate(unordered_sizes):
        ordered_sizes.append(count if diagonal[oid] else 2 * count)
    return Orbitals(ids, unordered_sizes, ordered_sizes, reps, diagonal, labels)


@dataclass
class PairOrbits:
    representatives: List[Tuple[int, int]]
    sizes: List[int]


def global_unordered_pair_orbits(n: int, generators: Sequence[Tuple[int, ...]]) -> PairOrbits:
    ids = [[-1] * n for _ in range(n)]
    reps: List[Tuple[int, int]] = []
    sizes: List[int] = []
    for i in range(n):
        for j in range(i, n):
            if ids[i][j] >= 0:
                continue
            oid = len(reps)
            queue = deque([(i, j)])
            ids[i][j] = ids[j][i] = oid
            orbit = [(i, j)]
            while queue:
                a, b = queue.popleft()
                for s in generators:
                    c, d = s[a], s[b]
                    if c > d:
                        c, d = d, c
                    if ids[c][d] < 0:
                        ids[c][d] = ids[d][c] = oid
                        orbit.append((c, d))
                        queue.append((c, d))
                    elif ids[c][d] != oid:
                        raise AssertionError("pair-orbit collision")
            reps.append((i, j))
            sizes.append(len(orbit))
    return PairOrbits(reps, sizes)


def word_permutation(simple_perms: Sequence[Tuple[int, ...]], word: Sequence[int]) -> Tuple[int, ...]:
    p = tuple(range(len(simple_perms[0])))
    for i in word:
        p = compose(simple_perms[i], p)
    return p


def build_count_matrix(
    geom: Geometry, orbitals: Orbitals, pair_orbits: PairOrbits
) -> Tuple[List[List[int]], List[Tuple[int, int]], List[int]]:
    """Return N, retained separated-pair reps, and their global orbit sizes."""
    # For every oriented root beta=w alpha, inverse_word maps beta to alpha.
    root_data = []
    for beta in geom.roots:
        inverse_word = tuple(reversed(geom.root_words[beta]))
        transport = word_permutation(geom.simple_perms, inverse_word)
        # Reflection by beta, as a permutation of X.
        reflection = permutation_from_map(
            geom.X, geom.x_index, lambda x, beta=beta: root_reflect(x, beta)
        )
        signs = [qsign(inner(x, beta)) for x in geom.X]
        root_data.append((transport, reflection, signs))

    N: List[List[int]] = []
    kept_reps: List[Tuple[int, int]] = []
    kept_sizes: List[int] = []
    for (x, y), orbit_size in zip(pair_orbits.representatives, pair_orbits.sizes):
        if x == y:
            continue
        row = [0] * len(orbitals.representatives)
        sep_count = 0
        for transport, reflection, signs in root_data:
            # There is one oriented root per separating wall with x positive.
            if signs[x] > 0 and signs[y] < 0:
                gx = transport[x]
                gz = transport[reflection[y]]
                try:
                    i = geom.plus_index[gx]
                    j = geom.plus_index[gz]
                except KeyError as exc:
                    raise AssertionError("transport did not reach the positive side") from exc
                row[orbitals.ids[i][j]] += 1
                sep_count += 1
        if sep_count:
            N.append(row)
            kept_reps.append((x, y))
            kept_sizes.append(orbit_size)
    return N, kept_reps, kept_sizes


def solve_fraction(A: List[List[Fraction]], b: List[Fraction]) -> List[Fraction]:
    """Gauss-Jordan solve of a square nonsingular Fraction matrix."""
    n = len(A)
    aug = [row[:] + [b[i]] for i, row in enumerate(A)]
    for col in range(n):
        pivot = next((r for r in range(col, n) if aug[r][col]), None)
        if pivot is None:
            raise ArithmeticError(f"singular matrix at column {col}")
        if pivot != col:
            aug[col], aug[pivot] = aug[pivot], aug[col]
        p = aug[col][col]
        aug[col] = [v / p for v in aug[col]]
        for r in range(n):
            if r == col or not aug[r][col]:
                continue
            f = aug[r][col]
            aug[r] = [aug[r][j] - f * aug[col][j] for j in range(n + 1)]
    return [aug[i][-1] for i in range(n)]


def independent_rows(N: Sequence[Sequence[int]]) -> List[int]:
    """Indices of a maximal independent row set, via exact echelon reduction."""
    basis: Dict[int, List[Fraction]] = {}
    indices: List[int] = []
    for ridx, raw in enumerate(N):
        row = [Fraction(v) for v in raw]
        for pivot in sorted(basis):
            if row[pivot]:
                f = row[pivot]
                brow = basis[pivot]
                row = [row[j] - f * brow[j] for j in range(len(row))]
        pivot = next((j for j, v in enumerate(row) if v), None)
        if pivot is None:
            continue
        p = row[pivot]
        row = [v / p for v in row]
        # Keep reduced pivots to control coefficient growth.
        for oldpivot, brow in list(basis.items()):
            if brow[pivot]:
                f = brow[pivot]
                basis[oldpivot] = [brow[j] - f * row[j] for j in range(len(row))]
        basis[pivot] = row
        indices.append(ridx)
    return indices


def projected_certificate(N_full: List[List[int]], weights: Sequence[int], c0: Sequence[int]) -> List[Fraction]:
    row_ids = independent_rows(N_full)
    N = [N_full[i] for i in row_ids]
    m = len(N)
    r = len(weights)
    A = [[Fraction(0) for _ in range(m)] for _ in range(m)]
    b = [Fraction(sum(N[i][t] * c0[t] for t in range(r)) - 1) for i in range(m)]
    for i in range(m):
        for j in range(i, m):
            v = sum(Fraction(N[i][t] * N[j][t], weights[t]) for t in range(r))
            A[i][j] = A[j][i] = v
    u = solve_fraction(A, b)
    c = []
    for t in range(r):
        correction = sum(Fraction(N[i][t]) * u[i] for i in range(m)) / weights[t]
        c.append(Fraction(c0[t]) - correction)
    # Verify every original equation, including dependent rows.
    for row in N_full:
        if sum(Fraction(row[t]) * c[t] for t in range(r)) != 1:
            raise AssertionError("projected certificate fails an exact N c = 1 equation")
    return c


def dense_q(orbitals: Orbitals, coeffs: Sequence[Fraction]) -> List[List[Fraction]]:
    n = len(orbitals.ids)
    return [[coeffs[orbitals.ids[i][j]] for j in range(n)] for i in range(n)]


def exact_diagonal_dominance(Q: Sequence[Sequence[Fraction]]) -> Tuple[bool, List[Fraction]]:
    margins = []
    for i, row in enumerate(Q):
        margins.append(row[i] - sum(abs(v) for j, v in enumerate(row) if j != i))
    return min(margins) > 0, margins


def bareiss_positive_definite(A: List[List[int]]) -> Tuple[bool, List[int]]:
    """Fraction-free symmetric elimination; returns signs of leading minors.

    With the leading-principal elimination order, pivot[k] is the determinant
    of A[:k+1,:k+1].  Positivity of all stored pivots is therefore equivalent
    to positive definiteness by Sylvester's criterion.
    """
    n = len(A)
    M = [row[:] for row in A]
    prev = 1
    leading_dets: List[int] = []
    for k in range(n):
        pivot = M[k][k]
        leading_dets.append(pivot)
        if pivot <= 0:
            return False, leading_dets
        if k == n - 1:
            break
        for i in range(k + 1, n):
            mik = M[i][k]
            for j in range(i, n):
                numerator = M[i][j] * pivot - mik * M[k][j]
                q, rem = divmod(numerator, prev)
                if rem:
                    raise ArithmeticError(f"nonexact Bareiss division at {(k, i, j)}")
                M[i][j] = M[j][i] = q
        prev = pivot
    return True, leading_dets


def lcm(a: int, b: int) -> int:
    return abs(a // gcd(a, b) * b)


def fraction_matrix_to_integer(Q: Sequence[Sequence[Fraction]]) -> Tuple[int, List[List[int]]]:
    den = 1
    for row in Q:
        for v in row:
            den = lcm(den, v.denominator)
    return den, [[v.numerator * (den // v.denominator) for v in row] for row in Q]


def numerical_diagnostics(Q: Sequence[Sequence[Fraction]]) -> dict:
    try:
        import numpy as np
    except ImportError:
        return {}
    A = np.array([[float(v) for v in row] for row in Q], dtype=float)
    eig = np.linalg.eigvalsh(A)
    return {
        "lambda_min": float(eig[0]),
        "lambda_max": float(eig[-1]),
        "negative_count": int((eig < -1e-9).sum()),
        "near_zero_count": int((abs(eig) < 1e-9).sum()),
    }


def dyadic_cholesky_certificate(
    Q: Sequence[Sequence[Fraction]], bits: int = 12, delta: Fraction = Fraction(1, 4)
) -> Tuple[List[List[int]], Fraction, Fraction]:
    """Construct and exactly verify a short rational Gram certificate.

    Let D=2**bits.  A floating-point Cholesky factor of Q-delta*I is rounded
    to L/D with integral lower-triangular L.  Floating point is used only to
    discover L.  The returned residual bound is recomputed exactly:

        Q = delta I + D^{-2} L L^T + R,
        rho = max_i sum_j |R_ij|.

    Hence Q >= (delta-rho) I whenever rho<delta, by the symmetric matrix
    infinity-norm bound.  This last implication and every entry of R use
    exact rational/integer arithmetic.
    """
    try:
        import numpy as np
    except ImportError as exc:
        raise RuntimeError("NumPy is needed to discover the dyadic factor") from exc
    n = len(Q)
    A = np.array([[float(v) for v in row] for row in Q], dtype=float)
    L_float = np.linalg.cholesky(A - float(delta) * np.eye(n))
    scale = 1 << bits
    L_np = np.rint(L_float * scale).astype(np.int64)
    LL = L_np @ L_np.T
    scale2 = scale * scale
    rho = Fraction(0)
    for i in range(n):
        row_sum = Fraction(0)
        for j in range(n):
            residual = Q[i][j] - (delta if i == j else 0) - Fraction(int(LL[i, j]), scale2)
            row_sum += abs(residual)
        rho = max(rho, row_sum)
    if rho >= delta:
        raise AssertionError(f"dyadic residual {rho} does not prove positivity below {delta}")
    lower = [[int(L_np[i, j]) for j in range(i + 1)] for i in range(n)]
    return lower, rho, delta - rho


def save_cholesky_data(
    path: Path,
    lower: Sequence[Sequence[int]],
    bits: int,
    delta: Fraction,
    rho: Fraction,
    lower_bound: Fraction,
) -> str:
    payload = {
        "dimension": len(lower),
        "scale": 1 << bits,
        "delta": [delta.numerator, delta.denominator],
        "rho": [rho.numerator, rho.denominator],
        "certified_lower_bound": [lower_bound.numerator, lower_bound.denominator],
        "lower_triangular_L": [list(row) for row in lower],
    }
    raw = json.dumps(payload, separators=(",", ":")).encode()
    path.write_bytes(raw)
    return hashlib.sha256(raw).hexdigest()


def verify_saved_cholesky(
    path: Path, Q: Sequence[Sequence[Fraction]]
) -> Tuple[Fraction, Fraction]:
    """Verify a saved dyadic factor using only exact integer/rational arithmetic."""
    payload = json.loads(path.read_text())
    n = int(payload["dimension"])
    if n != len(Q):
        raise AssertionError("saved factor has the wrong dimension")
    scale = int(payload["scale"])
    delta = Fraction(*payload["delta"])
    lower = [[int(v) for v in row] for row in payload["lower_triangular_L"]]
    if len(lower) != n or any(len(lower[i]) != i + 1 for i in range(n)):
        raise AssertionError("malformed lower-triangular factor")
    scale2 = scale * scale
    rho = Fraction(0)
    for i in range(n):
        row_sum = Fraction(0)
        for j in range(n):
            dot = sum(lower[i][k] * lower[j][k] for k in range(min(i, j) + 1))
            residual = Q[i][j] - (delta if i == j else 0) - Fraction(dot, scale2)
            row_sum += abs(residual)
        rho = max(rho, row_sum)
    if rho != Fraction(*payload["rho"]):
        raise AssertionError("saved residual bound is incorrect")
    lower_bound = delta - rho
    if lower_bound != Fraction(*payload["certified_lower_bound"]) or lower_bound <= 0:
        raise AssertionError("saved lower eigenvalue bound is incorrect or nonpositive")
    return rho, lower_bound


def save_data(path: Path, orbitals: Orbitals, N: Sequence[Sequence[int]], coeffs: Sequence[Fraction], metadata: dict) -> None:
    payload = {
        "metadata": metadata,
        "orbitals": [
            {
                "id": i,
                "representative": list(orbitals.representatives[i]),
                "gram_label": orbitals.labels[i] if orbitals.labels is not None else None,
                "ordered_size": orbitals.ordered_sizes[i],
                "diagonal": orbitals.diagonal[i],
                "coefficient": [coeffs[i].numerator, coeffs[i].denominator],
            }
            for i in range(len(coeffs))
        ],
        "N": [list(row) for row in N],
    }
    path.write_text(json.dumps(payload, separators=(",", ":")))


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--save-data", type=Path)
    parser.add_argument("--bareiss", action="store_true", help="run the full exact 270x270 PSD check")
    parser.add_argument("--dyadic-cholesky", action="store_true", help="construct an exact residual-bound PSD certificate")
    parser.add_argument("--save-cholesky", type=Path)
    parser.add_argument("--verify-cholesky", type=Path, help="verify a saved factor without a floating-point decision")
    args = parser.parse_args()

    print("building exact H4/A3 geometry", flush=True)
    geom = build_geometry()
    print(f"quotient={len(geom.X)}, roots={len(geom.roots)}, positive_side={len(geom.plus_global)}, wall_group={len(geom.wall_group)}", flush=True)

    print("computing symmetric wall-stabilizer orbitals and Gram classes", flush=True)
    true_orbitals = symmetric_orbitals(len(geom.plus_global), geom.wall_group)
    orbitals = gram_invariant_classes(geom)
    print(
        f"true_symmetric_orbitals={len(true_orbitals.representatives)}, "
        f"gram_invariant_classes={len(orbitals.representatives)}",
        flush=True,
    )
    if len(orbitals.representatives) != 317:
        raise AssertionError(f"expected 317 Gram-invariant classes, found {len(orbitals.representatives)}")

    print("computing W-orbits of unordered quotient pairs", flush=True)
    pair_orbits = global_unordered_pair_orbits(len(geom.X), geom.simple_perms)
    print(f"global_pair_orbits={len(pair_orbits.representatives)}", flush=True)

    print("constructing exact integer count matrix N", flush=True)
    N, pair_reps, pair_sizes = build_count_matrix(geom, orbitals, pair_orbits)
    rank = len(independent_rows(N))
    print(f"N_shape={len(N)}x{len(N[0])}, rank={rank}", flush=True)

    c0 = [1 if d else 0 for d in orbitals.diagonal]
    print("computing exact weighted projection", flush=True)
    coeffs = projected_certificate(N, orbitals.ordered_sizes, c0)
    nonzero = sum(c != 0 for c in coeffs)
    max_num_bits = max(abs(c.numerator).bit_length() for c in coeffs)
    max_den_bits = max(c.denominator.bit_length() for c in coeffs)
    print(f"nonzero_coefficients={nonzero}, max_numerator_bits={max_num_bits}, max_denominator_bits={max_den_bits}", flush=True)

    Q = dense_q(orbitals, coeffs)
    diag_dom, margins = exact_diagonal_dominance(Q)
    print(f"strict_diagonal_dominance={diag_dom}, minimum_margin={min(margins)}", flush=True)
    diagnostics = numerical_diagnostics(Q)
    print("numerical", diagnostics, flush=True)

    metadata = {
        "quotient_size": len(geom.X),
        "root_count": len(geom.roots),
        "positive_side_size": len(geom.plus_global),
        "wall_group_order": len(geom.wall_group),
        "true_symmetric_orbital_count": len(true_orbitals.representatives),
        "gram_invariant_class_count": len(orbitals.representatives),
        "global_pair_orbit_count": len(pair_orbits.representatives),
        "separated_pair_orbit_count": len(N),
        "N_rank": rank,
        "nonzero_coefficient_count": nonzero,
        "strict_diagonal_dominance": diag_dom,
        "minimum_diagonal_dominance_margin": [min(margins).numerator, min(margins).denominator],
        "numerical": diagnostics,
        "pair_representatives": pair_reps,
        "pair_orbit_sizes": pair_sizes,
    }
    if args.save_data:
        save_data(args.save_data, orbitals, N, coeffs, metadata)
        print(f"saved {args.save_data}", flush=True)

    if args.dyadic_cholesky or args.save_cholesky:
        bits = 12
        delta = Fraction(1, 4)
        print(f"constructing dyadic Cholesky certificate with scale=2^{bits} and delta={delta}", flush=True)
        lower, rho, lower_bound = dyadic_cholesky_certificate(Q, bits=bits, delta=delta)
        print(f"exact_residual_infinity_bound={rho}", flush=True)
        print(f"certified_lambda_min_lower_bound={lower_bound}", flush=True)
        if args.save_cholesky:
            digest = save_cholesky_data(args.save_cholesky, lower, bits, delta, rho, lower_bound)
            print(f"saved {args.save_cholesky}, sha256={digest}", flush=True)

    if args.verify_cholesky:
        digest = hashlib.sha256(args.verify_cholesky.read_bytes()).hexdigest()
        print(f"verifying saved dyadic factor, sha256={digest}", flush=True)
        rho, lower_bound = verify_saved_cholesky(args.verify_cholesky, Q)
        print(f"verified_exact_residual_infinity_bound={rho}", flush=True)
        print(f"verified_lambda_min_lower_bound={lower_bound}", flush=True)

    if args.bareiss:
        print("scaling Q to an integer matrix", flush=True)
        den, A = fraction_matrix_to_integer(Q)
        print(f"common_denominator_bits={den.bit_length()}", flush=True)
        print("running exact fraction-free Sylvester test", flush=True)
        ok, leading = bareiss_positive_definite(A)
        print(f"exact_positive_definite={ok}, pivots_checked={len(leading)}, final_pivot_bits={abs(leading[-1]).bit_length()}", flush=True)
        if not ok:
            raise AssertionError("exact PSD check failed")


if __name__ == "__main__":
    main()


==> anc/notes/e8_d7_exact_certificate.py <==
#!/usr/bin/env python3
"""Exact reconstruction and PSD certificate for the E8/D7 quotient matrix.

Coordinates are doubled throughout.  Thus a vector ``v`` represents v/2 in
the usual Euclidean realization of the E8 lattice.  The script uses only the
Python standard library and performs every certification step over Q.
"""

from collections import Counter, deque
from fractions import Fraction as F
from itertools import combinations, product
from math import lcm


def dot(x, y):
    return sum(a * b for a, b in zip(x, y))


def e8_roots():
    """The 240 doubled roots (squared norm 8 in doubled coordinates)."""
    roots = []
    for i, j in combinations(range(8), 2):
        for si, sj in product((-2, 2), repeat=2):
            v = [0] * 8
            v[i], v[j] = si, sj
            roots.append(tuple(v))
    for signs in product((-1, 1), repeat=8):
        if sum(s < 0 for s in signs) % 2 == 0:
            roots.append(tuple(signs))
    assert len(roots) == len(set(roots)) == 240
    assert all(dot(r, r) == 8 for r in roots)
    return roots


def e8_shell4():
    """The 2160 doubled E8-lattice vectors x with (x,x)=4."""
    out = []
    for i in range(8):
        for s in (-4, 4):
            v = [0] * 8
            v[i] = s
            out.append(tuple(v))
    for support in combinations(range(8), 4):
        for signs in product((-2, 2), repeat=4):
            v = [0] * 8
            for i, s in zip(support, signs):
                v[i] = s
            out.append(tuple(v))
    for big in range(8):
        for signs in product((-1, 1), repeat=8):
            v = list(signs)
            v[big] *= 3
            if sum(v) % 4 == 0:
                out.append(tuple(v))
    assert len(out) == len(set(out)) == 2160
    assert all(dot(v, v) == 16 for v in out)
    return out


ALPHA = (2, 2, 0, 0, 0, 0, 0, 0)  # Twice alpha=e_1+e_2.


COEFF = {
    (1, 1, 4): F(1),
    (1, 1, 3): F(1, 8),
    (1, 1, 2): F(37, 900),
    (1, 1, 1): F(1, 224),
    (1, 1, 0): F(-109, 13230),
    (1, 1, -1): F(43, 28560),
    (1, 1, -2): F(373, 9625),
    (1, 1, -3): F(13, 1728),
    (1, 2, 3): F(23, 120),
    (1, 2, 2): F(13, 112),
    (1, 2, 1): F(4, 63),
    (1, 2, 0): F(1, 68),
    (1, 2, -1): F(-1, 22),
    (2, 2, 4): F(6, 7),
    (2, 2, 3): F(37, 90),
    (2, 2, 2): F(17, 70),
    (2, 2, 1): F(1, 25),
    (2, 2, 0): F(1, 27),
}


def q(h, hp, u):
    if h > hp:
        h, hp = hp, h
    return COEFF.get((h, hp, u), F(0))


def reflect(v, root):
    # In doubled coordinates s_root(v)=v-(v.root/4)root.
    d = dot(v, root)
    assert d % 4 == 0
    return tuple(a - (d // 4) * b for a, b in zip(v, root))


def stabilizer_orbits(points, roots, base):
    """Orbits on points of the reflection subgroup fixing base."""
    point_set = set(points)
    gens = [r for r in roots if dot(r, base) == 0]
    unseen = set(points)
    orbits = []
    seeds = [base] + sorted(point_set - {base})
    for seed in seeds:
        if seed not in unseen:
            continue
        unseen.remove(seed)
        orb = [seed]
        queue = deque([seed])
        while queue:
            x = queue.popleft()
            for r in gens:
                y = reflect(x, r)
                assert y in point_set
                if y in unseen:
                    unseen.remove(y)
                    orb.append(y)
                    queue.append(y)
        orbits.append(sorted(orb))
    assert not unseen
    return orbits


def reflection_orbit(seed, roots):
    seen = {seed}
    queue = deque([seed])
    while queue:
        x = queue.popleft()
        for r in roots:
            y = reflect(x, r)
            if y not in seen:
                seen.add(y)
                queue.append(y)
    return seen


def quotient_matrix(orbits, entry):
    """Equitable quotient R_ij=sum_{z in O_j} M_(x_i,z)."""
    reps = [o[0] for o in orbits]
    return [[sum((entry(x, z) for z in oj), F(0)) for oj in orbits]
            for x in reps]


def identity(n):
    return [[F(i == j) for j in range(n)] for i in range(n)]


def matmul(a, b):
    n, k, m = len(a), len(b), len(b[0])
    assert len(a[0]) == k
    return [[sum((a[i][t] * b[t][j] for t in range(k)), F(0))
             for j in range(m)] for i in range(n)]


def matscale(a, c):
    return [[c * x for x in row] for row in a]


def matsub_scalar(a, c):
    out = [row[:] for row in a]
    for i in range(len(out)):
        out[i][i] -= c
    return out


def projector(matrix, eigenvalue, spectrum):
    p = identity(len(matrix))
    denom = F(1)
    for other in spectrum:
        if other != eigenvalue:
            p = matmul(p, matsub_scalar(matrix, other))
            denom *= eigenvalue - other
    return matscale(p, 1 / denom)


def verify_spectrum(matrix, spectrum, degree):
    """Verify prod_r(matrix-rI)=0 exactly."""
    p = identity(len(matrix))
    for r in spectrum:
        p = matmul(p, matsub_scalar(matrix, r))
    assert all(x == 0 for row in p for x in row)
    assert len(spectrum) == degree and len(set(spectrum)) == degree


def multiplicities(matrix, spectrum, ambient_size):
    ans = {}
    for r in spectrum:
        p = projector(matrix, r, spectrum)
        m = ambient_size * p[0][0]
        assert m.denominator == 1 and m > 0
        ans[r] = int(m)
    assert sum(ans.values()) == ambient_size
    return ans


def scalar_on_projector(operator, projector_matrix):
    lhs = matmul(operator, projector_matrix)
    scalar = None
    for i in range(len(lhs)):
        for j in range(len(lhs)):
            if projector_matrix[i][j] != 0:
                trial = lhs[i][j] / projector_matrix[i][j]
                scalar = trial if scalar is None else scalar
                assert trial == scalar
            else:
                assert lhs[i][j] == 0
    assert scalar is not None
    return scalar


def fmt(x):
    return str(x.numerator) if x.denominator == 1 else f"{x.numerator}/{x.denominator}"


def main():
    # The separated-pair equations from the paper are exact.
    assert q(1, 1, 4) == 1
    assert 8 * q(1, 1, 3) == 1
    assert 15 * q(1, 1, 2) + 2 * q(1, 2, 3) == 1
    assert 16 * q(1, 1, 1) + 8 * q(1, 2, 2) == 1
    assert 32 * q(1, 1, 1) + q(2, 2, 4) == 1
    assert 21 * q(1, 1, 0) + 12 * q(1, 2, 1) + q(2, 2, 3) == 1
    assert 24 * q(1, 1, -1) + 16 * q(1, 2, 0) + 3 * q(2, 2, 2) == 1
    assert 35 * q(1, 1, -2) + 14 * q(1, 2, -1) + 7 * q(2, 2, 1) == 1
    assert 64 * q(1, 1, -3) + 14 * q(2, 2, 0) == 1

    roots = e8_roots()
    e7roots = [r for r in roots if dot(r, ALPHA) == 0]
    assert len(e7roots) == 126

    shell = e8_shell4()
    # Derive, rather than merely assume, every separating-root count row.
    assert reflection_orbit(shell[0], roots) == set(shell)
    base = shell[0]
    pair_rows = Counter()
    for y in shell[1:]:
        row = Counter()
        for root in roots:
            hx, hy = dot(base, root) // 4, dot(y, root) // 4
            if hx > 0 > hy:
                z = reflect(y, root)
                h, hp = sorted((hx, -hy))
                row[h, hp, dot(base, z) // 4] += 1
        assert sum((count*q(*key) for key, count in row.items()), F(0)) == 1
        pair_rows[dot(base, y)//4, tuple(sorted(row.items()))] += 1
    expected_rows = [
        (3, 64, {(1,1,4):1}),
        (2, 280, {(1,1,3):8}),
        (1, 448, {(1,1,2):15, (1,2,3):2}),
        (0, 560, {(1,1,1):16, (1,2,2):8}),
        (0, 14, {(1,1,1):32, (2,2,4):1}),
        (-1, 448, {(1,1,0):21, (1,2,1):12, (2,2,3):1}),
        (-2, 280, {(1,1,-1):24, (1,2,0):16, (2,2,2):3}),
        (-3, 64, {(1,1,-2):35, (1,2,-1):14, (2,2,1):7}),
        (-4, 1, {(1,1,-3):64, (2,2,0):14}),
    ]
    assert pair_rows == Counter({(u, tuple(sorted(row.items()))): count
                                 for u, count, row in expected_rows})
    print('All nine separating-root count rows reconstructed and verified.')
    positive = [x for x in shell if dot(x, ALPHA) > 0]
    height = {x: dot(x, ALPHA) // 4 for x in positive}
    x1 = sorted(x for x in positive if height[x] == 1)
    x2 = sorted(x for x in positive if height[x] == 2)
    assert (len(x1), len(x2), len(positive)) == (576, 126, 702)

    # The map x -> x-alpha identifies X_2 with the 126 E7 roots.
    x2_shifted = {
        tuple(a - b for a, b in zip(x, ALPHA)) for x in x2
    }
    assert x2_shifted == set(e7roots)

    base1, base2 = x1[0], x2[0]
    assert reflection_orbit(base1, e7roots) == set(x1)
    assert reflection_orbit(base2, e7roots) == set(x2)
    assert sum(dot(r, base1) == 0 for r in e7roots) == 42  # A6 roots
    assert sum(dot(r, base2) == 0 for r in e7roots) == 60  # D6 roots
    o1 = stabilizer_orbits(x1, e7roots, base1)
    o2 = stabilizer_orbits(x2, e7roots, base2)
    assert len(o1) == 10 and len(o2) == 5
    print("subdegrees X1:", [len(o) for o in o1])
    print("subdegrees X2:", [len(o) for o in o2])

    a_entry = lambda x, z: q(1, 1, dot(x, z) // 4)
    c_entry = lambda x, z: q(2, 2, dot(x, z) // 4)
    RA = quotient_matrix(o1, a_entry)
    RC = quotient_matrix(o2, c_entry)

    # These rational values are obtained by factoring the two small quotient
    # matrices.  The identities below certify them without floating point.
    specA = [
        F(78004567, 131947200),
        F(1394542169, 1979208000),
        F(23917127, 31416000),
        F(73122827, 94248000),
        F(1656315623, 1979208000),
        F(131256953, 131947200),
        F(2076599863, 1979208000),
        F(212406979, 56548800),
        F(58784281, 11309760),
        F(86105893, 8078400),
    ]
    specC = [F(368, 4725), F(1276, 4725), F(2584, 4725),
             F(31931, 4725), F(141283, 4725)]
    verify_spectrum(RA, specA, 10)
    verify_spectrum(RC, specC, 5)
    multA = multiplicities(RA, specA, len(x1))
    multC = multiplicities(RC, specC, len(x2))

    # Construct the cross block with one common integer denominator, then the
    # exact equitable quotient of K=B^T B on X2.
    cross_den = 1
    for (h, hp, _), value in COEFF.items():
        if (h, hp) == (1, 2):
            cross_den = lcm(cross_den, value.denominator)
    assert cross_den == 942480
    bint = {
        (x, y): int(q(1, 2, dot(x, y) // 4) * cross_den)
        for x in x1 for y in x2
    }

    def k_entry(y, z):
        return F(sum(bint[x, y] * bint[x, z] for x in x1),
                 cross_den * cross_den)

    RK = quotient_matrix(o2, k_entry)

    # RC has five distinct eigenspaces.  Since RK commutes with RC, the exact
    # scalar k on each one is read from its rational spectral projector.
    common = []
    for c in specC:
        pc = projector(RC, c, specC)
        k = scalar_on_projector(RK, pc)
        m = multC[c]
        a_candidates = [a for a in specA if multA[a] == m]
        assert len(a_candidates) == 1
        a = a_candidates[0]
        delta = a * c - k
        assert a > 0 and c > 0 and k > 0 and delta > 0
        common.append((m, a, c, k, delta))

    common.sort()
    common_dims = {m for m, *_ in common}
    extra = sorted((m, a) for a, m in multA.items() if m not in common_dims)
    assert {m for m, _ in extra} == {15, 21, 105, 120, 189}
    assert all(a > 0 for _, a in extra)

    print("\nCommon E7 constituents: dim, a, c, k, ac-k")
    for row in common:
        print(row[0], *(fmt(x) for x in row[1:]))
    print("\nX1-only constituents: dim, a")
    for m, a in extra:
        print(m, fmt(a))

    # Print the exact quadratic spectral factors and the smallest root.
    print("\nQuadratic factors t^2-s t+p (multiplicity dim)")
    minimum_pair = None
    for m, a, c, k, delta in common:
        s = a + c
        p = delta
        print(m, "s=", fmt(s), "p=", fmt(p))
        approx = (float(s) - ((float(a-c) ** 2 + 4*float(k)) ** 0.5)) / 2
        if minimum_pair is None or approx < minimum_pair[0]:
            minimum_pair = (approx, m, s, p)
        f_at_tenth = F(1, 100) - s * F(1, 10) + p
        if m == 56:
            assert f_at_tenth < 0  # lower root < 1/10 < upper root
        else:
            assert F(1, 10) < s / 2 and f_at_tenth > 0
    assert all(a > F(1, 10) for _, a in extra)
    assert minimum_pair[1] == 56
    print("\nsmallest eigenvalue (diagnostic only):", minimum_pair)
    print("All certification assertions passed over Q.")


if __name__ == "__main__":
    main()


==> anc/notes/verify_small_quotients.py <==
#!/usr/bin/env python3
"""Exact checks of the small exceptional quotient matrices; standard library only.

Geometry uses rational Euclidean coordinates or pairs a+b*phi (phi^2=phi+1).
Every normalization equation and the positivity of each reference-wall matrix
are checked exactly. No floating-point calculation is used.
"""
from collections import deque
from fractions import Fraction as F
from functools import cmp_to_key
from itertools import combinations, product
from pathlib import Path
import sys

sys.path.insert(0, str(Path(__file__).resolve().parents[1]))
import h4_a3_exact_certificate as h4
import e8_d7_exact_certificate as e8


def psd(matrix):
    """Exact symmetric elimination, allowing zero pivots only on zero rows."""
    a = [list(map(F, row)) for row in matrix]
    for i in range(len(a)):
        assert a[i][i] >= 0, ('negative pivot', i, a[i][i])
        if not a[i][i]:
            assert all(not a[i][j] for j in range(i+1, len(a)))
            continue
        for j in range(i+1, len(a)):
            for k in range(j, len(a)):
                a[j][k] -= a[i][j]*a[i][k]/a[i][i]
                a[k][j] = a[j][k]


def orbit(seed, generators, reflect):
    seen = {seed}
    queue = deque([seed])
    while queue:
        x = queue.popleft()
        for r in generators:
            y = reflect(x, r)
            if y not in seen:
                seen.add(y)
                queue.append(y)
    return sorted(seen)


def dot(x, y):
    return sum(a*b for a,b in zip(x,y))


def reflect(x, r):
    c = 2*dot(x,r)/dot(r,r)
    return tuple(a-c*b for a,b in zip(x,r))


def verify(name, X, roots, entry, inner=dot, refl=reflect, sign=lambda x:(x>0)-(x<0), wall_types=None):
    assert len(set(X)) == len(X)
    # All ordered pairs are checked, using exact wall entries.
    totals = [[F(0) for _ in X] for _ in X]
    checked = set()
    for r in roots:
        positive = [i for i,x in enumerate(X) if sign(inner(x,r))>0]
        negative = [i for i,x in enumerate(X) if sign(inner(x,r))<0]
        key = wall_types(r) if wall_types else 0
        if key not in checked:
            Q = [[entry(X[i], X[j], r) for j in positive] for i in positive]
            assert all(Q[i][j]==Q[j][i] for i in range(len(Q)) for j in range(len(Q)))
            psd(Q)
            checked.add(key)
        for j in negative:
            z = refl(X[j], r)
            assert z in X
            for i in positive:
                totals[i][j] += entry(X[i], z, r)
    assert all(totals[i][j]==1 for i in range(len(X)) for j in range(len(X)) if i!=j), name
    print(f'PASS {name}: {len(X)} vertices, all ordered-pair normalizations, exact PSD', flush=True)


def rational_cases():
    roots8 = [tuple(F(a,2) for a in r) for r in e8.e8_roots()]
    a = (F(1), F(1), *([F(0)]*6))
    roots7 = [r for r in roots8 if dot(r,a)==0]
    weights7 = [tuple(xi-ai/2 for xi,ai in zip(r,a)) for r in roots8 if dot(r,a)==1]
    b = weights7[0]
    roots6 = [r for r in roots7 if dot(r,b)==0]
    weights6 = [tuple(xi-bi/3 for xi,bi in zip(x,b)) for x in weights7 if dot(x,b)==F(1,2)]
    assert (len(roots6),len(weights6),len(weights7))==(72,27,56)
    verify('E6/D5', weights6, roots6, lambda x,z,r: F(1) if x==z else F(1,8))
    verify('E7/E6', weights7, roots7,
           lambda x,z,r: {F(3,2):F(1),F(1,2):F(1,10),F(-1,2):F(1,27)}[dot(x,z)])
    def root_entry(x,z,r,den1,den2):
        if x==r or z==r:
            return F(x==z)
        return {2:F(1),1:F(1,den1),0:F(1,den2),-1:F(0)}[dot(x,z)]
    verify('E7/D6',roots7,roots7,lambda x,z,r:root_entry(x,z,r,8,15))
    verify('E8/E7',roots8,roots8,lambda x,z,r:root_entry(x,z,r,12,27))
    long=[]
    for i,j in combinations(range(4),2):
        for si,sj in product((-1,1),repeat=2):
            v=[F(0)]*4;v[i]=F(si);v[j]=F(sj);long.append(tuple(v))
    short=[]
    for i in range(4):
        for s in (-1,1):
            v=[F(0)]*4;v[i]=F(s);short.append(tuple(v))
    short += [tuple(F(s,2) for s in signs) for signs in product((-1,1),repeat=4)]
    def f4entry(x,z,r):
        if dot(r,r)==1: return F(x==z)
        if x==r or z==r: return F(x==z)
        return F(1) if x==z else F(1,3) if dot(x,z)==0 else F(0)
    verify('F4/B3 (long-root orbit)',long,long+short,f4entry,wall_types=lambda r:dot(r,r))
    # Orthogonal self-duality: short roots map to long roots divided by sqrt(2).
    # Use the rational matrix sqrt(2)*U and compensate its common scale.
    def dual(x):
        return (x[0]+x[1],x[0]-x[1],x[2]+x[3],x[2]-x[3])
    def dualentry(x,z,r):
        rr=dual(r)
        if dot(r,r)==2: rr=tuple(v/2 for v in rr)
        return f4entry(dual(x),dual(z),rr)
    verify('F4/B3 (short-root orbit)',short,long+short,dualentry,wall_types=lambda r:dot(r,r))


Z=(F(0),F(0)); O=(F(1),F(0))
add=h4.qadd; sub=h4.qsub; mul=h4.qmul; sign=h4.qsign


def inv(x):
    a,b=map(F,x); norm=a*a+a*b-b*b
    return ((a+b)/norm,-b/norm)


def solve(a,b):
    a=[row[:]+[v] for row,v in zip(a,b)]
    for i in range(len(a)):
        j=next(j for j in range(i,len(a)) if a[j][i]!=Z)
        a[i],a[j]=a[j],a[i]
        d=inv(a[i][i]);a[i]=[mul(x,d) for x in a[i]]
        for j in range(len(a)):
            if j!=i:
                c=a[j][i];a[j]=[sub(x,mul(c,y)) for x,y in zip(a[j],a[i])]
    return tuple(row[-1] for row in a)


def h_cases():
    for n in (3,4):
        G=[list(row[:n]) for row in h4.GRAM[:n]]
        def inner(x,y):
            out=Z
            for i in range(n):
                for j in range(n):out=add(out,mul(mul(x[i],G[i][j]),y[j]))
            return out
        def refl(x,r):
            c=inner(x,r)
            return tuple(sub(xi,mul(c,ri)) for xi,ri in zip(x,r))
        simple=[tuple(O if j==i else Z for j in range(n)) for i in range(n)]
        roots=orbit(simple[0],simple,refl)
        if n==3:
            for node,name in ((2,'H3/I2(5)'),(0,'H3/A2')):
                seed=solve(G,list(simple[node]))
                X=orbit(seed,simple,refl)
                alpha=simple[0]
                heights=sorted({inner(x,alpha) for x in X if sign(inner(x,alpha))>0},key=cmp_to_key(lambda a,b:sign(sub(a,b))))
                print(name,'ascending heights:',heights,flush=True)
                # The upper layer carries the two-point off-diagonal block.
                if node==2:
                    def entry(x,z,r):
                        h=inner(x,r)
                        if x==z:return F(1)
                        return F(1,5) if h==heights[-1] and inner(z,r)==h else F(0)
                    verify(name,X,roots,entry,inner,refl,sign)
                else:
                    mid=[x for x in X if inner(x,alpha)==heights[1]]
                    ips=sorted({inner(x,z) for x in mid for z in mid if x!=z},key=cmp_to_key(lambda a,b:sign(sub(a,b))))
                    adjacent=ips[-1]
                    print(name,'middle-layer adjacent inner product:',adjacent,'norm:',inner(seed,seed),flush=True)
                    def entry(x,z,r):
                        h=inner(x,r)
                        if x==z:return F(1)
                        if inner(z,r)!=h:return F(0)
                        if h==heights[-1]:return F(1,3)
                        return F(1,2) if h==heights[1] and inner(x,z)==adjacent else F(0)
                    verify(name,X,roots,entry,inner,refl,sign)
        else:
            # Heights and inner products are divided by two to match unit roots.
            phi=(F(0),F(1)); a=(F(-1,2),F(1,2));b=(F(1,2),F(0));c=(F(0),F(1,2))
            table={(O,O):F(1,689),(a,O):F(1),(a,b):F(1,10),(a,(-a[0],-a[1])):F(1,18),(a,(-c[0],-c[1])):F(12,689),
                   (b,O):F(1),(b,c):F(1,10),(b,b):F(1,4),(b,Z):F(1,9),(b,(-a[0],-a[1])):F(1,10),(b,(-b[0],-b[1])):F(20,689),
                   (c,O):F(1),(c,c):F(1,18),(c,b):F(1,10),(c,a):F(12,689)}
            def half(x):return tuple(v/2 for v in x)
            def entry(x,z,r):
                h=half(inner(x,r))
                return table.get((h,half(inner(x,z))),F(0)) if inner(x,r)==inner(z,r) else F(0)
            verify('H4/H3',roots,roots,entry,inner,refl,sign)


if __name__=='__main__':
    if '--h-only' not in sys.argv: rational_cases()
    h_cases()

